Light Dark Matter Search with a High-Resolution Athermal Phonon Detector Operated Above Ground

We present limits on spin-independent dark matter-nucleon interactions using a $10.6$ $\mathrm{g}$ Si athermal phonon detector with a baseline energy resolution of $\sigma_E=3.86 \pm 0.04$ $(\mathrm{stat.})^{+0.19}_{-0.00}$ $(\mathrm{syst.})$ $\mathrm{eV}$. This exclusion analysis sets the most stringent dark matter-nucleon scattering cross-section limits achieved by a cryogenic detector for dark matter particle masses from $93$ to $140$ $\mathrm{MeV}/c^2$, with a raw exposure of $9.9$ $\mathrm{g}\cdot\mathrm{d}$ acquired at an above-ground facility. This work illustrates the scientific potential of detectors with athermal phonon sensors with eV-scale energy resolution for future dark matter searches.

==> anc/cpd_data_release.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Notebook for Quickly Recreating Publication Plots\n",
    "----\n",
    "\n",
    "CPD DM Search Public Data Release, SuperCDMS Collaboration",
    "\n",
    "Accompanies arXiv:2007.14289"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from glob import glob\n",
    "\n",
    "from matplotlib.cm import ScalarMappable\n",
    "from matplotlib.colors import Normalize\n",
    "from matplotlib import rc\n",
    "\n",
    "rc('text', usetex=True)\n",
    "rc('font', family=\"serif\")\n",
    "rc('axes', labelsize=12)\n",
    "rc('font', size=12)\n",
    "rc('legend', fontsize=10)\n",
    "rc('xtick', labelsize=12)\n",
    "rc('ytick', labelsize=12)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plotting Figure 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 364.5x243 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(1.5 * (3 + 3/8), 3 + 3/8))\n",
    "\n",
    "rawpulse = np.loadtxt('figure1/rawpulse.txt', delimiter=',')\n",
    "optimumfilter = np.loadtxt('figure1/optimumfilter.txt', delimiter=',')\n",
    "fitresult = np.loadtxt('figure1/fitresult.txt', delimiter=',')\n",
    "fpgafilter = np.loadtxt('figure1/fpgafilter.txt', delimiter=',')\n",
    "\n",
    "ax.plot(\n",
    "    rawpulse[:, 0] * 1e3,\n",
    "    rawpulse[:, 1],\n",
    "    label=\"Raw Pulse\",\n",
    "    color='xkcd:grey',\n",
    ")\n",
    "\n",
    "ax.plot(\n",
    "    optimumfilter[:, 0] * 1e3,\n",
    "    optimumfilter[:, 1],\n",
    "    label=\"Optimum Filter\",\n",
    "    color='blue',\n",
    "    linestyle='-',\n",
    ")\n",
    "\n",
    "ax.plot(\n",
    "    fitresult[:, 0] * 1e3,\n",
    "    fitresult[:, 1],\n",
    "    label=\"Fit Result\",\n",
    "    color='k',\n",
    "    linestyle='dashed',\n",
    ")\n",
    "\n",
    "ax.plot(\n",
    "    fpgafilter[:, 0] * 1e3,\n",
    "    fpgafilter[:, 1],\n",
    "    label='FPGA Filter',\n",
    "    color='red',\n",
    "    marker='.',\n",
    ")\n",
    "\n",
    "ax.axhline(11.77, color='k', linestyle='dotted', label='Threshold')\n",
    "\n",
    "ax.set_xlim(\n",
    "    25.6,\n",
    "    26.3,\n",
    ")\n",
    "\n",
    "ax.set_ylim(-60, 175)\n",
    "\n",
    "ax.tick_params(which=\"both\", direction=\"in\", right=True, top=True)\n",
    "ax.set_ylabel(\"Amplitude [ADC Bins]\", fontsize=12)\n",
    "ax.set_xlabel(\"Time [ms]\", fontsize=12)\n",
    "\n",
    "fig.tight_layout()\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plotting Figure 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 364.5x243 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(1.5 * (3 + 3/8), 3 + 3/8))\n",
    "\n",
    "ax.step(*np.loadtxt('figure2/recon_energy_drde.txt', delimiter=',', unpack=True), where='mid', linestyle='-', color='k')\n",
    "\n",
    "left, bottom, width, height = [0.4, 0.52, 0.54, 0.38]\n",
    "ax2 = fig.add_axes([left, bottom, width, height])\n",
    "\n",
    "\n",
    "ax2.step(*np.loadtxt('figure2/e_etf_drde.txt', delimiter=',', unpack=True), where='mid', linestyle='-', color='k')\n",
    "\n",
    "\n",
    "colors = plt.get_cmap(\"cool_r\")(np.array([0, 0.5, 1]))\n",
    "\n",
    "\n",
    "ax2.axvline(\n",
    "    1.5,\n",
    "    linestyle ='--',\n",
    "    color=colors[0],\n",
    ")\n",
    "\n",
    "ax2.axvline(\n",
    "    5.9,\n",
    "    linestyle ='--',\n",
    "    color=colors[1],\n",
    ")\n",
    "\n",
    "\n",
    "ax2.axvline(\n",
    "    6.5,\n",
    "    linestyle ='--',\n",
    "    color=colors[2],\n",
    ")\n",
    "\n",
    "ax2.axvline(\n",
    "    (6.5 - 1.739),\n",
    "    linestyle ='dotted',\n",
    "    color='grey',\n",
    ")\n",
    "ax2.axvline(\n",
    "    (5.9 - 1.739),\n",
    "    linestyle = 'dotted',\n",
    "    color='grey',\n",
    ")\n",
    "ax2.grid(b=False, which='both')\n",
    "\n",
    "ax2.set_title('')\n",
    "\n",
    "ax2.set_ylim(1e-2, 1e4)\n",
    "ax2.set_xlim(0, 7)\n",
    "ax2.set_yscale('log')\n",
    "ax2.tick_params(which=\"both\", direction=\"in\", top=True, right=True, labelsize=12)\n",
    "\n",
    "ax2.set_ylabel('')\n",
    "ax2.set_xlabel(r\"Calibrated $E_\\mathrm{ETF}$ [keV]\", fontsize=12)\n",
    "\n",
    "ax2.set_yticks(ticks=np.geomspace(1e-2, 1e4, num=4))\n",
    "ax2.set_xticks(ticks=np.linspace(0, 7, num=8))\n",
    "ax.tick_params(which=\"both\", direction=\"in\", right=True, top=True)\n",
    "ax.grid(b=False, which='both')\n",
    "\n",
    "\n",
    "ax.set_ylabel(r\"Differential Rate [events/($\\mathrm{g}\\ \\mathrm{eV}\\ \\mathrm{day}$)]\", fontsize=12)\n",
    "ax.set_xlabel(\"Reconstructed Energy, $E'$ [eV]\", fontsize=12)\n",
    "\n",
    "ax.set_title('')\n",
    "ax.set_yscale('log')\n",
    "ax.set_ylim(1e-2, 1e4)\n",
    "ax.set_xlim(0, 236.25)\n",
    "\n",
    "fig.tight_layout()\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plotting Figure 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 364.5x243 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "fig, ax = plt.subplots(figsize=(3 + 3/8) * np.array([1.5, 1]))\n",
    "\n",
    "linewidth = 2\n",
    "\n",
    "cpd_lim = np.loadtxt('figure3/cpd_limit.txt', delimiter=',')\n",
    "\n",
    "ax.loglog(\n",
    "    cpd_lim[:, 0],\n",
    "    cpd_lim[:, 1],\n",
    "    color='xkcd:light red',\n",
    "    linestyle='-',\n",
    "    linewidth=linewidth,\n",
    "    label=\"SuperCDMS-CPD\"\n",
    ")\n",
    "\n",
    "\n",
    "ax.tick_params(which=\"both\", direction=\"in\", top=True, right=True, labelsize=12)\n",
    "\n",
    "ax.grid(which=\"both\", linestyle=\"dotted\", color='k')\n",
    "ax.set_xlim(0.02, 1.5)\n",
    "ax.set_ylim(1e-39, 1e-26)\n",
    "\n",
    "plt.yticks(ticks=np.geomspace(1e-39, 1e-26, num=39 - 26 + 1))\n",
    "\n",
    "lgd = ax.legend(loc=\"lower left\", fontsize=9, framealpha=1, edgecolor='k', ncol=1)\n",
    "ax.set_ylabel(r\"DM-Nucleon Cross Section [cm$^2$]\", fontsize=12)\n",
    "ax.set_xlabel(r\"DM Mass [GeV/$c^2$]\", fontsize=12)\n",
    "\n",
    "\n",
    "fig.tight_layout()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plotting Figure 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 364.5x243 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "fig, ax = plt.subplots(figsize=(3 + 3/8) * np.array([1.5, 1]))\n",
    "\n",
    "ax.step(*np.loadtxt('figure4/recon_energies_low_drde.txt', delimiter=',', unpack=True), where='mid', linestyle='-', color='k')\n",
    "\n",
    "drde_files = sorted(glob('figure4/oi*'))\n",
    "colors = plt.get_cmap('viridis')(np.linspace(0.1, 0.9, num=len(drde_files)))\n",
    "\n",
    "for f, c in zip(drde_files, colors):\n",
    "    en, drde = np.loadtxt(f, delimiter=',', unpack=True)\n",
    "    ax.plot(en, drde, linestyle='dashed', color=c)\n",
    "\n",
    "ax.set_ylim(1e-1, 1e4)\n",
    "masses = [float(s.split('_')[3]) for s in sorted(glob('figure4/oi_drde_mass_*'))]\n",
    "\n",
    "mappable = ScalarMappable(\n",
    "    norm=Normalize(\n",
    "        vmin=np.log(masses[0]),\n",
    "        vmax=np.log(400),\n",
    "    ),\n",
    "    cmap=plt.get_cmap(\"viridis\"),\n",
    ")\n",
    "mappable.set_array(masses)\n",
    "\n",
    "cb = fig.colorbar(mappable, ax=ax)\n",
    "ticks = cb.get_ticks()\n",
    "cb.set_ticks(ticks)\n",
    "cb.set_ticklabels(np.around(np.exp(ticks), decimals=-1).astype('int'))\n",
    "cb.set_label(r\"DM Mass [MeV/$c^2$]\", fontsize=12)\n",
    "\n",
    "ax.grid(b=False, which='minor')\n",
    "ax.grid(which='major', color='k', linestyle='dotted')\n",
    "\n",
    "\n",
    "ax.set_xlim(0, 0.039376 * 1e3)\n",
    "\n",
    "ax.set_title('')\n",
    "\n",
    "ax.set_ylabel(r\"$\\partial R / \\partial E'$ [events/($\\mathrm{g}\\ \\mathrm{eV}\\ \\mathrm{day}$)]\")\n",
    "ax.set_xlabel(r\"Reconstructed Energy, $E'$ [eV]\")\n",
    "ax.set_yscale('log')\n",
    "ax.tick_params(which=\"both\", direction=\"in\", right=True, top=True)\n",
    "\n",
    "for ii, l in enumerate(ax.get_lines()):\n",
    "    if l.get_linestyle() == '--':\n",
    "        l.set_zorder(len(ax.get_lines()) - ii)\n",
    "    else:\n",
    "        l.set_zorder(0)\n",
    "fig.tight_layout()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/figure1/fitresult.txt <==
2.560000000000000123e-02,0.000000000000000000e+00
2.560159999999999866e-02,0.000000000000000000e+00
2.560319999999999957e-02,0.000000000000000000e+00
2.560480000000000048e-02,0.000000000000000000e+00
2.560640000000000138e-02,0.000000000000000000e+00
2.560799999999999882e-02,0.000000000000000000e+00
2.560959999999999973e-02,0.000000000000000000e+00
2.561120000000000063e-02,0.000000000000000000e+00
2.561280000000000154e-02,0.000000000000000000e+00
2.561439999999999897e-02,0.000000000000000000e+00
2.561599999999999988e-02,0.000000000000000000e+00
2.561760000000000079e-02,0.000000000000000000e+00
2.561920000000000169e-02,0.000000000000000000e+00
2.562079999999999913e-02,0.000000000000000000e+00
2.562240000000000004e-02,0.000000000000000000e+00
2.562400000000000094e-02,0.000000000000000000e+00
2.562559999999999838e-02,0.000000000000000000e+00
2.562719999999999929e-02,0.000000000000000000e+00
2.562880000000000019e-02,0.000000000000000000e+00
2.563040000000000110e-02,0.000000000000000000e+00
2.563199999999999854e-02,0.000000000000000000e+00
2.563359999999999944e-02,0.000000000000000000e+00
2.563520000000000035e-02,0.000000000000000000e+00
2.563680000000000125e-02,0.000000000000000000e+00
2.563839999999999869e-02,0.000000000000000000e+00
2.563999999999999960e-02,0.000000000000000000e+00
2.564160000000000050e-02,0.000000000000000000e+00
2.564320000000000141e-02,0.000000000000000000e+00
2.564479999999999885e-02,0.000000000000000000e+00
2.564639999999999975e-02,0.000000000000000000e+00
2.564800000000000066e-02,0.000000000000000000e+00
2.564960000000000157e-02,0.000000000000000000e+00
2.565119999999999900e-02,0.000000000000000000e+00
2.565279999999999991e-02,0.000000000000000000e+00
2.565440000000000081e-02,0.000000000000000000e+00
2.565600000000000172e-02,0.000000000000000000e+00
2.565759999999999916e-02,0.000000000000000000e+00
2.565920000000000006e-02,0.000000000000000000e+00
2.566080000000000097e-02,0.000000000000000000e+00
2.566239999999999841e-02,0.000000000000000000e+00
2.566399999999999931e-02,0.000000000000000000e+00
2.566560000000000022e-02,0.000000000000000000e+00
2.566720000000000113e-02,0.000000000000000000e+00
2.566879999999999856e-02,0.000000000000000000e+00
2.567039999999999947e-02,0.000000000000000000e+00
2.567200000000000037e-02,0.000000000000000000e+00
2.567360000000000128e-02,0.000000000000000000e+00
2.567519999999999872e-02,0.000000000000000000e+00
2.567679999999999962e-02,0.000000000000000000e+00
2.567840000000000053e-02,0.000000000000000000e+00
2.568000000000000144e-02,0.000000000000000000e+00
2.568159999999999887e-02,0.000000000000000000e+00
2.568319999999999978e-02,0.000000000000000000e+00
2.568480000000000069e-02,0.000000000000000000e+00
2.568640000000000159e-02,0.000000000000000000e+00
2.568799999999999903e-02,0.000000000000000000e+00
2.568959999999999994e-02,0.000000000000000000e+00
2.569120000000000084e-02,0.000000000000000000e+00
2.569279999999999828e-02,0.000000000000000000e+00
2.569439999999999918e-02,0.000000000000000000e+00
2.569600000000000009e-02,0.000000000000000000e+00
2.569760000000000100e-02,0.000000000000000000e+00
2.569919999999999843e-02,0.000000000000000000e+00
2.570079999999999934e-02,0.000000000000000000e+00
2.570240000000000025e-02,0.000000000000000000e+00
2.570400000000000115e-02,0.000000000000000000e+00
2.570559999999999859e-02,0.000000000000000000e+00
2.570719999999999950e-02,0.000000000000000000e+00
2.570880000000000040e-02,0.000000000000000000e+00
2.571040000000000131e-02,0.000000000000000000e+00
2.571199999999999875e-02,0.000000000000000000e+00
2.571359999999999965e-02,0.000000000000000000e+00
2.571520000000000056e-02,0.000000000000000000e+00
2.571680000000000146e-02,0.000000000000000000e+00
2.571839999999999890e-02,0.000000000000000000e+00
2.571999999999999981e-02,0.000000000000000000e+00
2.572160000000000071e-02,0.000000000000000000e+00
2.572320000000000162e-02,0.000000000000000000e+00
2.572479999999999906e-02,0.000000000000000000e+00
2.572639999999999996e-02,0.000000000000000000e+00
2.572800000000000087e-02,0.000000000000000000e+00
2.572959999999999831e-02,0.000000000000000000e+00
2.573119999999999921e-02,0.000000000000000000e+00
2.573280000000000012e-02,0.000000000000000000e+00
2.573440000000000102e-02,0.000000000000000000e+00
2.573599999999999846e-02,0.000000000000000000e+00
2.573759999999999937e-02,0.000000000000000000e+00
2.573920000000000027e-02,0.000000000000000000e+00
2.574080000000000118e-02,0.000000000000000000e+00
2.574239999999999862e-02,0.000000000000000000e+00
2.574399999999999952e-02,0.000000000000000000e+00
2.574560000000000043e-02,0.000000000000000000e+00
2.574720000000000134e-02,0.000000000000000000e+00
2.574879999999999877e-02,0.000000000000000000e+00
2.575039999999999968e-02,0.000000000000000000e+00
2.575200000000000058e-02,0.000000000000000000e+00
2.575360000000000149e-02,0.000000000000000000e+00
2.575519999999999893e-02,0.000000000000000000e+00
2.575679999999999983e-02,0.000000000000000000e+00
2.575840000000000074e-02,0.000000000000000000e+00
2.576000000000000165e-02,0.000000000000000000e+00
2.576159999999999908e-02,0.000000000000000000e+00
2.576319999999999999e-02,0.000000000000000000e+00
2.576480000000000090e-02,0.000000000000000000e+00
2.576639999999999833e-02,0.000000000000000000e+00
2.576799999999999924e-02,0.000000000000000000e+00
2.576960000000000015e-02,0.000000000000000000e+00
2.577120000000000105e-02,0.000000000000000000e+00
2.577279999999999849e-02,0.000000000000000000e+00
2.577439999999999939e-02,0.000000000000000000e+00
2.577600000000000030e-02,0.000000000000000000e+00
2.577760000000000121e-02,0.000000000000000000e+00
2.577919999999999864e-02,0.000000000000000000e+00
2.578079999999999955e-02,0.000000000000000000e+00
2.578240000000000046e-02,0.000000000000000000e+00
2.578400000000000136e-02,0.000000000000000000e+00
2.578559999999999880e-02,0.000000000000000000e+00
2.578719999999999971e-02,0.000000000000000000e+00
2.578880000000000061e-02,0.000000000000000000e+00
2.579040000000000152e-02,0.000000000000000000e+00
2.579199999999999895e-02,0.000000000000000000e+00
2.579359999999999986e-02,0.000000000000000000e+00
2.579520000000000077e-02,0.000000000000000000e+00
2.579680000000000167e-02,0.000000000000000000e+00
2.579839999999999911e-02,0.000000000000000000e+00
2.580000000000000002e-02,0.000000000000000000e+00
2.580160000000000092e-02,0.000000000000000000e+00
2.580319999999999836e-02,0.000000000000000000e+00
2.580479999999999927e-02,0.000000000000000000e+00
2.580640000000000017e-02,0.000000000000000000e+00
2.580800000000000108e-02,0.000000000000000000e+00
2.580959999999999852e-02,0.000000000000000000e+00
2.581119999999999942e-02,0.000000000000000000e+00
2.581280000000000033e-02,0.000000000000000000e+00
2.581440000000000123e-02,0.000000000000000000e+00
2.581599999999999867e-02,0.000000000000000000e+00
2.581759999999999958e-02,0.000000000000000000e+00
2.581920000000000048e-02,0.000000000000000000e+00
2.582080000000000139e-02,0.000000000000000000e+00
2.582239999999999883e-02,0.000000000000000000e+00
2.582399999999999973e-02,0.000000000000000000e+00
2.582560000000000064e-02,0.000000000000000000e+00
2.582720000000000155e-02,0.000000000000000000e+00
2.582879999999999898e-02,0.000000000000000000e+00
2.583039999999999989e-02,0.000000000000000000e+00
2.583200000000000079e-02,0.000000000000000000e+00
2.583360000000000170e-02,0.000000000000000000e+00
2.583519999999999914e-02,0.000000000000000000e+00
2.583680000000000004e-02,0.000000000000000000e+00
2.583840000000000095e-02,0.000000000000000000e+00
2.583999999999999839e-02,0.000000000000000000e+00
2.584159999999999929e-02,0.000000000000000000e+00
2.584320000000000020e-02,0.000000000000000000e+00
2.584480000000000111e-02,0.000000000000000000e+00
2.584639999999999854e-02,0.000000000000000000e+00
2.584799999999999945e-02,0.000000000000000000e+00
2.584960000000000035e-02,1.869481576140074353e+01
2.585120000000000126e-02,3.544363513259506249e+01
2.585279999999999870e-02,5.040991393846960733e+01
2.585439999999999960e-02,6.374416433386132042e+01
2.585600000000000051e-02,7.558496020688156136e+01
2.585760000000000142e-02,8.605986500435564324e+01
2.585919999999999885e-02,9.528628795143485775e+01
2.586079999999999976e-02,1.033722741780778875e+02
2.586240000000000067e-02,1.104172338410630800e+02
2.586400000000000157e-02,1.165126149387596115e+02
2.586559999999999901e-02,1.217425241545594758e+02
2.586719999999999992e-02,1.261842997313234918e+02
2.586880000000000082e-02,1.299090400713028544e+02
2.587040000000000173e-02,1.329820914717753624e+02
2.587199999999999916e-02,1.354634981442775938e+02
2.587360000000000007e-02,1.374084174231246323e+02
2.587520000000000098e-02,1.388675028453501739e+02
2.587679999999999841e-02,1.398872575778296152e+02
2.587839999999999932e-02,1.405103604768513605e+02
2.588000000000000023e-02,1.407759668895538994e+02
2.588160000000000113e-02,1.407199861443213820e+02
2.588319999999999857e-02,1.403753375273913946e+02
2.588479999999999948e-02,1.397721864046129667e+02
2.588640000000000038e-02,1.389381620196135998e+02
2.588800000000000129e-02,1.378985583817774341e+02
2.588959999999999873e-02,1.366765195486430855e+02
2.589119999999999963e-02,1.352932105069042166e+02
2.589280000000000054e-02,1.337679747634955163e+02
2.589440000000000144e-02,1.321184796726753632e+02
2.589599999999999888e-02,1.303608504460296160e+02
2.589759999999999979e-02,1.285097937194067299e+02
2.589920000000000069e-02,1.265787114834923841e+02
2.590080000000000160e-02,1.245798061226050777e+02
2.590239999999999904e-02,1.225241772489459606e+02
2.590399999999999994e-02,1.204219109666038037e+02
2.590560000000000085e-02,1.182821621507510912e+02
2.590719999999999829e-02,1.161132302823643840e+02
2.590879999999999919e-02,1.139226293371702781e+02
2.591040000000000010e-02,1.117171521890870309e+02
2.591200000000000100e-02,1.095029299529601445e+02
2.591359999999999844e-02,1.072854866586474571e+02
2.591519999999999935e-02,1.050697896182841902e+02
2.591680000000000025e-02,1.028602958206631541e+02
2.591840000000000116e-02,1.006609946609131896e+02
2.591999999999999860e-02,9.847544728989024065e+01
2.592159999999999950e-02,9.630682284575796359e+01
2.592320000000000041e-02,9.415793180998159073e+01
2.592480000000000132e-02,9.203125671126969110e+01
2.592639999999999875e-02,8.992898038374438840e+01
2.592799999999999966e-02,8.785301196969616910e+01
2.592960000000000056e-02,8.580501084258200706e+01
2.593120000000000147e-02,8.378640861235777493e+01
2.593279999999999891e-02,8.179842936271502651e+01
2.593439999999999981e-02,7.984210825823443258e+01
2.593600000000000072e-02,7.791830864880041929e+01
2.593760000000000163e-02,7.602773778877656241e+01
2.593919999999999906e-02,7.417096127935383265e+01
2.594079999999999997e-02,7.234841633409619988e+01
2.594240000000000088e-02,7.056042395996846039e+01
2.594399999999999831e-02,6.880720013898564957e+01
2.594559999999999922e-02,6.708886608902983539e+01
2.594720000000000013e-02,6.540545767629615170e+01
2.594880000000000103e-02,6.375693404621092952e+01
2.595039999999999847e-02,6.214318553448436688e+01
2.595199999999999937e-02,6.056404091517418919e+01
2.595360000000000028e-02,5.901927403822403306e+01
2.595520000000000119e-02,5.750860990486484070e+01
2.595679999999999862e-02,5.603173022550854654e+01
2.595839999999999953e-02,5.458827850129348036e+01
2.596000000000000044e-02,5.317786466723918437e+01
2.596160000000000134e-02,5.180006933201359232e+01
2.596319999999999878e-02,5.045444764658926573e+01
2.596479999999999969e-02,4.914053283154910190e+01
2.596640000000000059e-02,4.785783939048089053e+01
2.596800000000000150e-02,4.660586603475756107e+01
2.596959999999999893e-02,4.538409834302367329e+01
2.597119999999999984e-02,4.419201117688474767e+01
2.597280000000000075e-02,4.302907087261351649e+01
2.597440000000000165e-02,4.189473722713472625e+01
2.597599999999999909e-02,4.078846529511774577e+01
2.597760000000000000e-02,3.970970701268432634e+01
2.597920000000000090e-02,3.865791266202091947e+01
2.598079999999999834e-02,3.763253219005884631e+01
2.598239999999999925e-02,3.663301639334952142e+01
2.598400000000000015e-02,3.565881798030368799e+01
2.598560000000000106e-02,3.470939252108206574e+01
2.598719999999999850e-02,3.378419929460961413e+01
2.598879999999999940e-02,3.288270204143489650e+01
2.599040000000000031e-02,3.200436963046397665e+01
2.599200000000000121e-02,3.114867664695831095e+01
2.599359999999999865e-02,3.031510390859830650e+01
2.599519999999999956e-02,2.950313891586990422e+01
2.599680000000000046e-02,2.871227624253144484e+01
2.599840000000000137e-02,2.794201787145553340e+01
2.599999999999999881e-02,2.719187348071537258e+01
2.600159999999999971e-02,2.646136068439220779e+01
2.600320000000000062e-02,2.575000523221839899e+01
2.600480000000000153e-02,2.505734117183751053e+01
2.600639999999999896e-02,2.438291097715484312e+01
2.600799999999999987e-02,2.372626564596914989e+01
2.600960000000000077e-02,2.308696476981396373e+01
2.601120000000000168e-02,2.246457657869770230e+01
2.601279999999999912e-02,2.185867796320907885e+01
2.601440000000000002e-02,2.126885447625011594e+01
2.601600000000000093e-02,2.069470031647153618e+01
2.601759999999999837e-02,2.013581829531126388e+01
2.601919999999999927e-02,1.959181978937761315e+01
2.602080000000000018e-02,1.906232467977154243e+01
2.602240000000000109e-02,1.854696127980731291e+01
2.602399999999999852e-02,1.804536625246588244e+01
2.602559999999999943e-02,1.755718451880116504e+01
2.602720000000000034e-02,1.708206915841357088e+01
2.602880000000000124e-02,1.661968130300805058e+01
2.603039999999999868e-02,1.616969002396487554e+01
2.603199999999999958e-02,1.573177221476884213e+01
2.603360000000000049e-02,1.530561246906758832e+01
2.603520000000000140e-02,1.489090295505960349e+01
2.603679999999999883e-02,1.448734328684936834e+01
2.603839999999999974e-02,1.409464039334799423e+01
2.604000000000000065e-02,1.371250838524385784e+01
2.604160000000000155e-02,1.334066842051863944e+01
2.604319999999999899e-02,1.297884856893821137e+01
2.604479999999999990e-02,1.262678367590657302e+01
2.604640000000000080e-02,1.228421522603257188e+01
2.604800000000000171e-02,1.195089120672409067e+01
2.604959999999999914e-02,1.162656597209232956e+01
2.605120000000000005e-02,1.131100010741910111e+01
2.605280000000000096e-02,1.100396029441346002e+01
2.605439999999999839e-02,1.070521917745882412e+01
2.605599999999999930e-02,1.041455523102947112e+01
2.605760000000000021e-02,1.013175262843446056e+01
2.605920000000000111e-02,9.856601112028194223e+00
2.606079999999999855e-02,9.588895865009439134e+00
2.606239999999999946e-02,9.328437384915062580e+00
2.606400000000000036e-02,9.075031358900302436e+00
2.606560000000000127e-02,8.828488540884050551e+00
2.606719999999999871e-02,8.588624630626195966e+00
2.606879999999999961e-02,8.355260154792651051e+00
2.607040000000000052e-02,8.128220350054364829e+00
2.607200000000000142e-02,7.907335048257193577e+00
2.607359999999999886e-02,7.692438563691744946e+00
2.607519999999999977e-02,7.483369582484830751e+00
2.607680000000000067e-02,7.279971054127369889e+00
2.607840000000000158e-02,7.082090085147926040e+00
2.607999999999999902e-02,6.889577834935320944e+00
2.608159999999999992e-02,6.702289413709074495e+00
2.608320000000000083e-02,6.520083782632073444e+00
2.608479999999999827e-02,6.342823656055884385e+00
2.608639999999999917e-02,6.170375405885660136e+00
2.608800000000000008e-02,6.002608968048547489e+00
2.608960000000000098e-02,5.839397751046680796e+00
2.609119999999999842e-02,5.680618546573371397e+00
2.609279999999999933e-02,5.526151442169203065e+00
2.609440000000000023e-02,5.375879735892412192e+00
2.609600000000000114e-02,5.229689852976911801e+00
2.609759999999999858e-02,5.087471264449268560e+00
2.609919999999999948e-02,4.949116407675268725e+00
2.610080000000000039e-02,4.814520608805404223e+00
2.610240000000000130e-02,4.683582007087797372e+00
2.610399999999999873e-02,4.556201481016421972e+00
2.610559999999999964e-02,4.432282576281982855e+00
2.610720000000000054e-02,4.311731435492196951e+00
2.610880000000000145e-02,4.194456729628121217e+00
2.611039999999999889e-02,4.080369591202737567e+00
2.611199999999999979e-02,3.969383549088066676e+00
2.611360000000000070e-02,3.861414464976951955e+00
2.611520000000000161e-02,3.756380471445633695e+00
2.611679999999999904e-02,3.654201911583454088e+00
2.611839999999999995e-02,3.554801280156146603e+00
2.612000000000000086e-02,3.458103166269324902e+00
2.612159999999999829e-02,3.364034197499085721e+00
2.612319999999999920e-02,3.272522985457021694e+00
2.612480000000000011e-02,3.183500072757157184e+00
2.612640000000000101e-02,3.096897881352718152e+00
2.612799999999999845e-02,3.012650662211195041e+00
2.612959999999999935e-02,2.930694446296354450e+00
2.613120000000000026e-02,2.850966996826503230e+00
2.613280000000000117e-02,2.773407762778671959e+00
2.613439999999999860e-02,2.697957833608906952e+00
2.613599999999999951e-02,2.624559895159343625e+00
2.613760000000000042e-02,2.553158186723257117e+00
2.613920000000000132e-02,2.483698459239783052e+00
2.614079999999999876e-02,2.416127934590534654e+00
2.614239999999999967e-02,2.350395265970897540e+00
2.614400000000000057e-02,2.286450499309236939e+00
2.614560000000000148e-02,2.224245035707870244e+00
2.614719999999999892e-02,2.163731594880172970e+00
2.614879999999999982e-02,2.104864179558646242e+00
2.615040000000000073e-02,2.047598040849399226e+00
2.615200000000000163e-02,1.991889644508998414e+00
2.615359999999999907e-02,1.937696638120111059e+00
2.615519999999999998e-02,1.884977819142958921e+00
2.615680000000000088e-02,1.833693103820076775e+00
2.615839999999999832e-02,1.783803496912386821e+00
2.615999999999999923e-02,1.735271062245098639e+00
2.616160000000000013e-02,1.688058894042463010e+00
2.616320000000000104e-02,1.642131089030855140e+00
2.616479999999999848e-02,1.597452719290221035e+00
2.616639999999999938e-02,1.553989805834285365e+00
2.616800000000000029e-02,1.511709292900508261e+00
2.616960000000000119e-02,1.470579022931161939e+00
2.617119999999999863e-02,1.430567712227350352e+00
2.617279999999999954e-02,1.391644927258295361e+00
2.617440000000000044e-02,1.353781061608589020e+00
2.617600000000000135e-02,1.316947313546574350e+00
2.617759999999999879e-02,1.281115664197406190e+00
2.617919999999999969e-02,1.246258856304808704e+00
2.618080000000000060e-02,1.212350373565878048e+00
2.618240000000000151e-02,1.179364420523724144e+00
2.618399999999999894e-02,1.147275903003118547e+00
2.618559999999999985e-02,1.116060409074678184e+00
2.618720000000000075e-02,1.085694190533504022e+00
2.618880000000000166e-02,1.056154144878541867e+00
2.619039999999999910e-02,1.027417797779290876e+00
2.619200000000000000e-02,9.994632860168212174e-01
2.619360000000000091e-02,9.722693408864278020e-01
2.619519999999999835e-02,9.458152720495240917e-01
2.619679999999999925e-02,9.200809518227525130e-01
2.619840000000000016e-02,8.950467998925920599e-01
2.620000000000000107e-02,8.706937684439997049e-01
2.620159999999999850e-02,8.470033276920102550e-01
2.620319999999999941e-02,8.239574518054254559e-01
2.620480000000000032e-02,8.015386052120594407e-01
2.620640000000000122e-02,7.797297292752707332e-01
2.620799999999999866e-02,7.585142293317778117e-01
2.620959999999999956e-02,7.378759620810225739e-01
2.621120000000000047e-02,7.177992233166065050e-01
2.621280000000000138e-02,6.982687359905750402e-01
2.621439999999999881e-02,6.792696386015566468e-01
2.621599999999999972e-02,6.607874738980368257e-01
2.621760000000000063e-02,6.428081778882269726e-01
2.621920000000000153e-02,6.253180691482672637e-01
2.622079999999999897e-02,6.083038384206960192e-01
2.622239999999999988e-02,5.917525384953267187e-01
2.622400000000000078e-02,5.756515743649053274e-01
2.622560000000000169e-02,5.599886936481154320e-01
2.622719999999999912e-02,5.447519772726903131e-01
2.622880000000000003e-02,5.299298304115861447e-01
2.623040000000000094e-02,5.155109736653823438e-01
2.623199999999999837e-02,5.014844344842241952e-01
2.623359999999999928e-02,4.878395388228182195e-01
2.623520000000000019e-02,4.745659030221821562e-01
2.623680000000000109e-02,4.616534259119844941e-01
2.623839999999999853e-02,4.490922811275050996e-01
2.623999999999999944e-02,4.368729096353967112e-01
2.624160000000000034e-02,4.249860124625821078e-01
2.624320000000000125e-02,4.134225436227804695e-01
2.624479999999999869e-02,4.021737032353011054e-01
2.624639999999999959e-02,3.912309308308855038e-01
2.624800000000000050e-02,3.805858988395292020e-01
2.624960000000000140e-02,3.702305062553369330e-01
2.625119999999999884e-02,3.601568724736077809e-01
2.625279999999999975e-02,3.503573312954818553e-01
2.625440000000000065e-02,3.408244250955898003e-01
2.625600000000000156e-02,3.315508991482849499e-01
2.625759999999999900e-02,3.225296961081511871e-01
2.625919999999999990e-02,3.137539506405953027e-01
2.626080000000000081e-02,3.052169841984482268e-01
2.626240000000000172e-02,2.969122999406104135e-01
2.626399999999999915e-02,2.888335777888802469e-01
2.626560000000000006e-02,2.809746696192126358e-01
2.626720000000000096e-02,2.733295945837581065e-01
2.626879999999999840e-02,2.658925345601221291e-01
2.627039999999999931e-02,2.586578297243939395e-01
2.627200000000000021e-02,2.516199742445814347e-01
2.627360000000000112e-02,2.447736120911731539e-01
2.627519999999999856e-02,2.381135329616511642e-01
2.627679999999999946e-02,2.316346683158554687e-01
2.627840000000000037e-02,2.253320875191855144e-01
2.628000000000000128e-02,2.192009940907064247e-01
2.628159999999999871e-02,2.132367220533138708e-01
2.628319999999999962e-02,2.074347323831766121e-01
2.628480000000000052e-02,2.017906095557593926e-01
2.628640000000000143e-02,1.963000581858044269e-01
2.628799999999999887e-02,1.909588997587100268e-01
2.628959999999999977e-02,1.857630694508284053e-01
2.629120000000000068e-02,1.807086130362578758e-01
2.629280000000000159e-02,1.757916838777823787e-01
2.629439999999999902e-02,1.710085399996703615e-01
2.629599999999999993e-02,1.663555412401019340e-01
2.629760000000000084e-02,1.618291464810641123e-01
2.629919999999999827e-02,1.574259109536055024e-01


==> anc/figure1/fpgafilter.txt <==
2.560959999999999973e-02,-3.407787048992522827e+00
2.563520000000000035e-02,-8.104704067176296434e+00
2.566080000000000097e-02,-1.308186673083642937e+01
2.568640000000000159e-02,-1.786846235557263540e+01
2.571199999999999875e-02,-1.485301921024701599e+01
2.573759999999999937e-02,-7.600261905318850708e+00
2.576319999999999999e-02,-7.734779815147502235e-01
2.578880000000000061e-02,1.660175203801949451e+01
2.581440000000000123e-02,6.565594982220133602e+01
2.583999999999999839e-02,1.294174390809824899e+02
2.586559999999999901e-02,1.118068027192481111e+02
2.589119999999999963e-02,3.570329523368810953e+01
2.591680000000000025e-02,7.387275214756817476e+00
2.594240000000000088e-02,-6.288712284489490933e+00
2.596800000000000150e-02,-5.817899600089208256e+00
2.599359999999999865e-02,-9.057539261795916730e+00
2.601919999999999927e-02,-7.656311034414121863e+00
2.604479999999999990e-02,-6.647426710699230412e+00
2.607040000000000052e-02,-4.831434928012425800e+00
2.609600000000000114e-02,-2.129866905620326767e-01
2.612159999999999829e-02,2.163496383077490037e+00
2.614719999999999892e-02,5.380716393146088627e+00
2.617279999999999954e-02,3.721662171926044760e+00
2.619840000000000016e-02,5.627332561165284908e+00
2.622400000000000078e-02,-1.401228227381793978e+00
2.624960000000000140e-02,8.967860655243481416e-02
2.627519999999999856e-02,1.177031711000706915e+00


==> anc/figure1/optimumfilter.txt <==
2.560000000000000123e-02,7.583471169658045907e-01
2.560159999999999866e-02,5.275902081680895472e-01
2.560319999999999957e-02,5.248134874197719624e-01
2.560480000000000048e-02,-1.909046919649756979e-01
2.560640000000000138e-02,-1.164366619255139179e+00
2.560799999999999882e-02,-1.235787737148777765e+00
2.560959999999999973e-02,-1.913583445221272328e+00
2.561120000000000063e-02,-2.994237855265893256e+00
2.561280000000000154e-02,-3.443129587929156799e+00
2.561439999999999897e-02,-3.267189075510328777e+00
2.561599999999999988e-02,-3.168170609399189264e+00
2.561760000000000079e-02,-3.694411355144326503e+00
2.561920000000000169e-02,-3.741674537657326383e+00
2.562079999999999913e-02,-4.020292823664110671e+00
2.562240000000000004e-02,-4.355336802776344385e+00
2.562400000000000094e-02,-5.024211238901252763e+00
2.562559999999999838e-02,-5.001534948861633190e+00
2.562719999999999929e-02,-4.738132735378725258e+00
2.562880000000000019e-02,-4.648047831206413072e+00
2.563040000000000110e-02,-4.145717319763887687e+00
2.563199999999999854e-02,-3.964999233366135911e+00
2.563359999999999944e-02,-4.438137458377758193e+00
2.563520000000000035e-02,-4.362021266183813140e+00
2.563680000000000125e-02,-5.079723246944642945e+00
2.563839999999999869e-02,-5.708403430577214444e+00
2.563999999999999960e-02,-5.708407437400002671e+00
2.564160000000000050e-02,-6.006777047783749879e+00
2.564320000000000141e-02,-6.465140654563305667e+00
2.564479999999999885e-02,-6.849596085759839248e+00
2.564639999999999975e-02,-7.447005352066252470e+00
2.564800000000000066e-02,-7.491604013015908947e+00
2.564960000000000157e-02,-7.591922540737103375e+00
2.565119999999999900e-02,-7.766604474445450990e+00
2.565279999999999991e-02,-8.047410523573882202e+00
2.565440000000000081e-02,-8.787799914518611644e+00
2.565600000000000172e-02,-8.994122005118459384e+00
2.565759999999999916e-02,-9.430624238546625904e+00
2.565920000000000006e-02,-9.467758825369653408e+00
2.566080000000000097e-02,-9.753280463666131439e+00
2.566239999999999841e-02,-9.898989404512338552e+00
2.566399999999999931e-02,-1.007557819416096123e+01
2.566560000000000022e-02,-1.077983324116775421e+01
2.566720000000000113e-02,-1.126060927573670511e+01
2.566879999999999856e-02,-1.195437976290444126e+01
2.567039999999999947e-02,-1.259522224179456451e+01
2.567200000000000037e-02,-1.290342491198687469e+01
2.567360000000000128e-02,-1.258991899634633427e+01
2.567519999999999872e-02,-1.313615871928804957e+01
2.567679999999999962e-02,-1.337972232321849120e+01
2.567840000000000053e-02,-1.348223838478061509e+01
2.568000000000000144e-02,-1.372783320768110116e+01
2.568159999999999887e-02,-1.412783987148402254e+01
2.568319999999999978e-02,-1.470165840534075130e+01
2.568480000000000069e-02,-1.491627464255298818e+01
2.568640000000000159e-02,-1.476589626472455130e+01
2.568799999999999903e-02,-1.490973747997571230e+01
2.568959999999999994e-02,-1.543641529177047289e+01
2.569120000000000084e-02,-1.533762882108154102e+01
2.569279999999999828e-02,-1.538281193597103069e+01
2.569439999999999918e-02,-1.480256387018638264e+01
2.569600000000000009e-02,-1.448988033712197776e+01
2.569760000000000100e-02,-1.412190615554683326e+01
2.569919999999999843e-02,-1.397874077884175215e+01
2.570079999999999934e-02,-1.408560862388087287e+01
2.570240000000000025e-02,-1.357861453580832922e+01
2.570400000000000115e-02,-1.367907006730521680e+01
2.570559999999999859e-02,-1.353794828776981696e+01
2.570719999999999950e-02,-1.318951794746006811e+01
2.570880000000000040e-02,-1.276868543527141320e+01
2.571040000000000131e-02,-1.168314158109404488e+01
2.571199999999999875e-02,-1.145946654151054922e+01
2.571359999999999965e-02,-1.067749288860084356e+01
2.571520000000000056e-02,-9.610275537971402215e+00
2.571680000000000146e-02,-9.182693531942698328e+00
2.571839999999999890e-02,-9.077917215099979842e+00
2.571999999999999981e-02,-9.327846760884037636e+00
2.572160000000000071e-02,-9.103921169035702476e+00
2.572320000000000162e-02,-8.928200897593082885e+00
2.572479999999999906e-02,-8.383825921183460039e+00
2.572639999999999996e-02,-7.639229596131089650e+00
2.572800000000000087e-02,-6.973793643585199931e+00
2.572959999999999831e-02,-6.391338891186755689e+00
2.573119999999999921e-02,-5.714945731273902041e+00
2.573280000000000012e-02,-5.507708477227631683e+00
2.573440000000000102e-02,-5.455087373054403166e+00
2.573599999999999846e-02,-5.260009224873671840e+00
2.573759999999999937e-02,-5.288008202767243482e+00
2.573920000000000027e-02,-4.767024224473482619e+00
2.574080000000000118e-02,-4.318225150481295849e+00
2.574239999999999862e-02,-3.731581530011514936e+00
2.574399999999999952e-02,-3.134243086311305326e+00
2.574560000000000043e-02,-2.668766376107435612e+00
2.574720000000000134e-02,-2.688962689624445623e+00
2.574879999999999877e-02,-2.745483299531495280e+00
2.575039999999999968e-02,-2.632835975061532441e+00
2.575200000000000058e-02,-2.170637429537306762e+00
2.575360000000000149e-02,-1.773821910329281604e+00
2.575519999999999893e-02,-1.384863580009126016e+00
2.575679999999999983e-02,-1.090329601850108299e+00
2.575840000000000074e-02,-6.392360456294953197e-01
2.576000000000000165e-02,-4.681799084397907373e-01
2.576159999999999908e-02,-4.357377096545475559e-01
2.576319999999999999e-02,-3.552907530594288654e-01
2.576480000000000090e-02,9.004135838678073434e-02
2.576639999999999833e-02,9.433689094403543418e-01
2.576799999999999924e-02,1.592131850738304211e+00
2.576960000000000015e-02,2.411496824844490128e+00
2.577120000000000105e-02,3.128174616462191970e+00
2.577279999999999849e-02,4.136786623650960948e+00
2.577439999999999939e-02,4.692389046730657043e+00
2.577600000000000030e-02,5.829792935541206589e+00
2.577760000000000121e-02,6.437091689708863917e+00
2.577919999999999864e-02,6.647508450346104603e+00
2.578079999999999955e-02,7.638258342084879970e+00
2.578240000000000046e-02,8.721427540851395932e+00
2.578400000000000136e-02,9.740049617833195228e+00
2.578559999999999880e-02,1.152775545645036459e+01
2.578719999999999971e-02,1.300658957646974478e+01
2.578880000000000061e-02,1.461919562722126997e+01
2.579040000000000152e-02,1.650742682920902027e+01
2.579199999999999895e-02,1.870210418790235707e+01
2.579359999999999986e-02,2.116571614745002705e+01
2.579520000000000077e-02,2.375245382416039774e+01
2.579680000000000167e-02,2.641199570182547873e+01
2.579839999999999911e-02,2.887530988210426486e+01
2.580000000000000002e-02,3.179858444480251123e+01
2.580160000000000092e-02,3.426912665187708740e+01
2.580319999999999836e-02,3.747140507448931146e+01
2.580479999999999927e-02,4.094919351074899794e+01
2.580640000000000017e-02,4.437482517076833233e+01
2.580800000000000108e-02,4.762111849886959902e+01
2.580959999999999852e-02,5.117850400181253434e+01
2.581119999999999942e-02,5.502259593919570335e+01
2.581280000000000033e-02,5.844571607864094887e+01
2.581440000000000123e-02,6.210676507182594008e+01
2.581599999999999867e-02,6.506100615693110001e+01
2.581759999999999958e-02,6.832480329603347968e+01
2.581920000000000048e-02,7.193133542705183459e+01
2.582080000000000139e-02,7.645139329279172102e+01
2.582239999999999883e-02,8.060065284389159501e+01
2.582399999999999973e-02,8.483842766841334537e+01
2.582560000000000064e-02,8.908462440308230157e+01
2.582720000000000155e-02,9.327625510744395854e+01
2.582879999999999898e-02,9.698632975569569226e+01
2.583039999999999989e-02,1.012135795962802973e+02
2.583200000000000079e-02,1.053954375628146067e+02
2.583360000000000170e-02,1.096506846161164077e+02
2.583519999999999914e-02,1.141064643082781060e+02
2.583680000000000004e-02,1.185544304619630367e+02
2.583840000000000095e-02,1.230764393069712384e+02
2.583999999999999839e-02,1.272495277849184845e+02
2.584159999999999929e-02,1.311170915902372087e+02
2.584320000000000020e-02,1.342845494260504893e+02
2.584480000000000111e-02,1.370297776125624125e+02
2.584639999999999854e-02,1.395072103056776882e+02
2.584799999999999945e-02,1.407759668895538994e+02
2.584960000000000035e-02,1.401480915406001202e+02
2.585120000000000126e-02,1.387366967958841428e+02
2.585279999999999870e-02,1.365299241674036921e+02
2.585439999999999960e-02,1.339660735002885303e+02
2.585600000000000051e-02,1.306030088732595118e+02
2.585760000000000142e-02,1.264493132109277411e+02
2.585919999999999885e-02,1.217410048593968384e+02
2.586079999999999976e-02,1.170420690374427863e+02
2.586240000000000067e-02,1.122132644436121751e+02
2.586400000000000157e-02,1.075786392475730651e+02
2.586559999999999901e-02,1.025918256430193196e+02
2.586719999999999992e-02,9.750979889665009637e+01
2.586880000000000082e-02,9.261257590110834315e+01
2.587040000000000173e-02,8.827203295526489057e+01
2.587199999999999916e-02,8.347344892144562323e+01
2.587360000000000007e-02,7.871989516848761070e+01
2.587520000000000098e-02,7.383023195042049736e+01
2.587679999999999841e-02,6.986186044040209708e+01
2.587839999999999932e-02,6.590608116350189505e+01
2.588000000000000023e-02,6.180800426735949316e+01
2.588160000000000113e-02,5.849506536587951899e+01
2.588319999999999857e-02,5.492892886036307942e+01
2.588479999999999948e-02,5.140091564326434082e+01
2.588640000000000038e-02,4.745548333057953982e+01
2.588800000000000129e-02,4.374766923253726247e+01
2.588959999999999873e-02,4.060453526070146069e+01
2.589119999999999963e-02,3.781413984791299043e+01
2.589280000000000054e-02,3.516219676971934405e+01
2.589440000000000144e-02,3.306059473764776868e+01
2.589599999999999888e-02,3.053256909398786689e+01
2.589759999999999979e-02,2.770355579304807847e+01
2.589920000000000069e-02,2.566315696153250414e+01
2.590080000000000160e-02,2.342315539257917578e+01
2.590239999999999904e-02,2.121788128970117171e+01
2.590399999999999994e-02,1.895045610266709701e+01
2.590560000000000085e-02,1.674446647221950357e+01
2.590719999999999829e-02,1.506121115061194615e+01
2.590879999999999919e-02,1.351258398140310035e+01
2.591040000000000010e-02,1.175281437144928454e+01
2.591200000000000100e-02,9.928730753997731640e+00
2.591359999999999844e-02,8.312780565257792631e+00
2.591519999999999935e-02,7.350596438382780207e+00
2.591680000000000025e-02,6.188849484257227473e+00
2.591840000000000116e-02,4.506626534182297306e+00
2.591999999999999860e-02,3.352932952852230475e+00
2.592159999999999950e-02,2.415860850988290398e+00
2.592320000000000041e-02,2.081036381425290571e+00
2.592480000000000132e-02,2.013671966844385874e+00
2.592639999999999875e-02,1.206624934807024152e+00
2.592799999999999966e-02,5.981412725482324610e-01
2.592960000000000056e-02,-1.661671461644699810e-01
2.593120000000000147e-02,-7.286002763166595786e-01
2.593279999999999891e-02,-1.087557917079992720e+00
2.593439999999999981e-02,-1.594454454467324922e+00
2.593600000000000072e-02,-2.370311498877402112e+00
2.593760000000000163e-02,-2.879464941848717707e+00
2.593919999999999906e-02,-3.141510193301005671e+00
2.594079999999999997e-02,-3.359224649348027558e+00
2.594240000000000088e-02,-3.790376107812359674e+00
2.594399999999999831e-02,-3.348022854139023341e+00
2.594559999999999922e-02,-3.013116555544772091e+00
2.594720000000000013e-02,-3.036741418556934136e+00
2.594880000000000103e-02,-3.491216608899902596e+00
2.595039999999999847e-02,-3.944645724281636401e+00
2.595199999999999937e-02,-4.018071676581294049e+00
2.595360000000000028e-02,-3.722372424677086400e+00
2.595520000000000119e-02,-3.265713094539028472e+00
2.595679999999999862e-02,-3.058399889388931037e+00
2.595839999999999953e-02,-3.368886417321831139e+00
2.596000000000000044e-02,-3.751672942749080253e+00
2.596160000000000134e-02,-3.585375932666163390e+00
2.596319999999999878e-02,-3.532416915591108264e+00
2.596479999999999969e-02,-3.389099082087167147e+00
2.596640000000000059e-02,-3.430267703516410194e+00
2.596800000000000150e-02,-3.650961413460531713e+00
2.596959999999999893e-02,-3.953134139546406800e+00
2.597119999999999984e-02,-3.813833903558031313e+00
2.597280000000000075e-02,-4.181661659442213796e+00
2.597440000000000165e-02,-4.494825492460421401e+00
2.597599999999999909e-02,-4.789988719184230526e+00
2.597760000000000000e-02,-5.130323232011654078e+00
2.597920000000000090e-02,-5.305228544565370186e+00
2.598079999999999834e-02,-6.213796435659832085e+00
2.598239999999999925e-02,-6.777605768403331510e+00
2.598400000000000015e-02,-7.310178242156893269e+00
2.598560000000000106e-02,-7.524119437578987046e+00
2.598719999999999850e-02,-7.254048202036718962e+00
2.598879999999999940e-02,-7.281427921671293824e+00
2.599040000000000031e-02,-7.355402304411026826e+00
2.599200000000000121e-02,-7.394510811981665377e+00
2.599359999999999865e-02,-7.480044834977223722e+00
2.599519999999999956e-02,-7.684053872376156669e+00
2.599680000000000046e-02,-7.769779927012065990e+00
2.599840000000000137e-02,-7.822579048310283056e+00
2.599999999999999881e-02,-7.815626744179763996e+00
2.600159999999999971e-02,-7.558698187085317599e+00
2.600320000000000062e-02,-7.610585640390358897e+00
2.600480000000000153e-02,-8.322069592263494187e+00
2.600639999999999896e-02,-8.206272584813385507e+00
2.600799999999999987e-02,-8.119182214997531233e+00
2.600960000000000077e-02,-7.758274115208739552e+00
2.601120000000000168e-02,-7.663769521844232990e+00
2.601279999999999912e-02,-7.598892467817498719e+00
2.601440000000000002e-02,-6.945944729913505533e+00
2.601600000000000093e-02,-7.144592243206282944e+00
2.601759999999999837e-02,-7.581910156989366989e+00
2.601919999999999927e-02,-7.531118814510474380e+00
2.602080000000000018e-02,-7.648639874383494686e+00
2.602240000000000109e-02,-8.322064221355942593e+00
2.602399999999999852e-02,-8.501894009256444562e+00
2.602559999999999943e-02,-8.238937040178642590e+00
2.602720000000000034e-02,-7.816561264028893952e+00
2.602880000000000124e-02,-7.597667671153513602e+00
2.603039999999999868e-02,-7.010913512053049246e+00
2.603199999999999958e-02,-6.384958219672631330e+00
2.603360000000000049e-02,-5.594020919111841295e+00
2.603520000000000140e-02,-5.092302959329900069e+00
2.603679999999999883e-02,-4.736434623414043088e+00
2.603839999999999974e-02,-4.355082263502935369e+00
2.604000000000000065e-02,-4.830381098269739049e+00
2.604160000000000155e-02,-5.772058833589059468e+00
2.604319999999999899e-02,-6.782106019160231369e+00
2.604479999999999990e-02,-6.984825258605384057e+00
2.604640000000000080e-02,-6.964784060147332312e+00
2.604800000000000171e-02,-6.934405063848298134e+00
2.604959999999999914e-02,-6.867694298273235631e+00
2.605120000000000005e-02,-6.806946183661072958e+00
2.605280000000000096e-02,-6.840656926996665277e+00
2.605439999999999839e-02,-6.649722471015573788e+00
2.605599999999999930e-02,-6.585389306900633066e+00
2.605760000000000021e-02,-6.273054412615979736e+00
2.605920000000000111e-02,-6.265347405970459249e+00
2.606079999999999855e-02,-6.677652858814269621e+00
2.606239999999999946e-02,-6.212644763257001657e+00
2.606400000000000036e-02,-5.668295005193400016e+00
2.606560000000000127e-02,-5.614138026120018665e+00
2.606719999999999871e-02,-5.177210627077750260e+00
2.606879999999999961e-02,-4.711617900128728387e+00
2.607040000000000052e-02,-4.392632030615540195e+00
2.607200000000000142e-02,-4.003644058879785916e+00
2.607359999999999886e-02,-3.240156945251597698e+00
2.607519999999999977e-02,-2.847999288346870550e+00
2.607680000000000067e-02,-2.733018204670553786e+00
2.607840000000000158e-02,-2.742622472272040479e+00
2.607999999999999902e-02,-1.890082322890671573e+00
2.608159999999999992e-02,-1.614185284959078981e+00
2.608320000000000083e-02,-1.264055025239918972e+00
2.608479999999999827e-02,-8.615636611503596498e-01
2.608639999999999917e-02,-4.814216185494489264e-01
2.608800000000000008e-02,1.988897944118636629e-01
2.608960000000000098e-02,2.232659526249578807e-01
2.609119999999999842e-02,1.034970281390397151e-01
2.609279999999999933e-02,4.856504607958177927e-02
2.609440000000000023e-02,-9.143414063753408927e-01
2.609600000000000114e-02,-1.567058658634876256e+00
2.609759999999999858e-02,-1.634211467249908178e+00
2.609919999999999948e-02,-1.646951158645185043e+00
2.610080000000000039e-02,-1.719197453066634074e+00
2.610240000000000130e-02,-1.734573822673349808e+00
2.610399999999999873e-02,-1.760593735724236275e+00
2.610559999999999964e-02,-1.331432991780822306e+00
2.610720000000000054e-02,-3.100479390849282813e-01
2.610880000000000145e-02,2.302295876421917020e-01
2.611039999999999889e-02,7.810378333705380038e-01
2.611199999999999979e-02,6.939329876272006814e-01
2.611360000000000070e-02,9.427399645914790183e-01
2.611520000000000161e-02,9.804931746590710429e-01
2.611679999999999904e-02,1.658231282851651889e+00
2.611839999999999995e-02,2.591804813105174521e+00
2.612000000000000086e-02,2.936406092366357523e+00
2.612159999999999829e-02,2.929443746140901528e+00
2.612319999999999920e-02,3.410093110854241605e+00
2.612480000000000011e-02,4.058312664189865693e+00
2.612640000000000101e-02,4.145317458038713987e+00
2.612799999999999845e-02,4.249354002101658700e+00
2.612959999999999935e-02,4.363021185515437494e+00
2.613120000000000026e-02,5.134321584147397033e+00
2.613280000000000117e-02,5.712033652723216726e+00
2.613439999999999860e-02,5.626299963140360738e+00
2.613599999999999951e-02,5.746034842212570659e+00
2.613760000000000042e-02,5.982355767916481604e+00
2.613920000000000132e-02,6.088488152192990555e+00
2.614079999999999876e-02,6.288756868757151786e+00
2.614239999999999967e-02,6.601601020039720602e+00
2.614400000000000057e-02,6.721805005512946352e+00
2.614560000000000148e-02,6.755284016369049738e+00
2.614719999999999892e-02,6.803456454900165262e+00
2.614879999999999982e-02,6.759490740284528343e+00
2.615040000000000073e-02,6.764634415187004812e+00
2.615200000000000163e-02,6.123058609264560026e+00
2.615359999999999907e-02,5.789599774027775148e+00
2.615519999999999998e-02,5.555813803440982745e+00
2.615680000000000088e-02,4.790744919195141449e+00
2.615839999999999832e-02,4.428852720279429889e+00
2.615999999999999923e-02,4.714115382496386175e+00
2.616160000000000013e-02,4.087302480958207695e+00
2.616320000000000104e-02,4.218783333729393625e+00
2.616479999999999848e-02,4.662365771216911980e+00
2.616639999999999938e-02,5.185594805818484865e+00
2.616800000000000029e-02,5.903530973404901516e+00
2.616960000000000119e-02,6.257353723893514186e+00
2.617119999999999863e-02,6.980079800893790321e+00
2.617279999999999954e-02,7.388489290131627030e+00
2.617440000000000044e-02,7.984544443100519473e+00
2.617600000000000135e-02,7.842993393154691795e+00
2.617759999999999879e-02,8.076331654167839602e+00
2.617919999999999969e-02,8.167478721485862181e+00
2.618080000000000060e-02,8.519699419684531705e+00
2.618240000000000151e-02,9.073147152707507601e+00
2.618399999999999894e-02,9.937884633728593542e+00
2.618559999999999985e-02,1.048691833089525716e+01
2.618720000000000075e-02,1.080381213553189212e+01
2.618880000000000166e-02,1.071647147428185143e+01
2.619039999999999910e-02,1.054223984682573345e+01
2.619200000000000000e-02,1.052054794664663184e+01
2.619360000000000091e-02,9.958491772962476674e+00
2.619519999999999835e-02,1.010970472190133052e+01
2.619679999999999925e-02,9.573902644912928750e+00
2.619840000000000016e-02,8.976162273640019507e+00
2.620000000000000107e-02,8.898053473702844940e+00
2.620159999999999850e-02,8.285808329997500721e+00
2.620319999999999941e-02,7.835591034573848646e+00
2.620480000000000032e-02,7.104221251790842295e+00
2.620640000000000122e-02,6.382420871749406643e+00
2.620799999999999866e-02,5.996414339951285477e+00
2.620959999999999956e-02,6.120007791329991065e+00
2.621120000000000047e-02,6.110843703940262550e+00
2.621280000000000138e-02,5.682313576403232425e+00
2.621439999999999881e-02,5.636706293080137264e+00
2.621599999999999972e-02,5.237695621244441213e+00
2.621760000000000063e-02,4.958334085015803971e+00
2.621920000000000153e-02,4.270107815663869211e+00
2.622079999999999897e-02,3.906123617526482850e+00
2.622239999999999988e-02,3.494396020186638196e+00
2.622400000000000078e-02,3.397038624339857371e+00
2.622560000000000169e-02,3.663315495646943809e+00
2.622719999999999912e-02,3.336099117764760091e+00
2.622880000000000003e-02,3.950086139491953752e+00
2.623040000000000094e-02,3.689173589486636207e+00
2.623199999999999837e-02,3.766748629142842031e+00
2.623359999999999928e-02,4.142556294062188726e+00
2.623520000000000019e-02,4.005050292141848267e+00
2.623680000000000109e-02,3.899318628529877540e+00
2.623839999999999853e-02,3.565681195928984248e+00
2.623999999999999944e-02,3.283035638702486825e+00
2.624160000000000034e-02,3.261952349803317830e+00
2.624320000000000125e-02,3.916465468606356026e+00
2.624479999999999869e-02,4.233366603683062834e+00
2.624639999999999959e-02,4.544367818014670490e+00
2.624800000000000050e-02,4.818844887317622394e+00
2.624960000000000140e-02,5.427678311431929359e+00
2.625119999999999884e-02,6.231248573525256518e+00
2.625279999999999975e-02,6.585954098294191539e+00
2.625440000000000065e-02,6.693190183783681135e+00
2.625600000000000156e-02,6.357255834448714893e+00
2.625759999999999900e-02,5.885877456067238889e+00
2.625919999999999990e-02,5.628346372427938782e+00
2.626080000000000081e-02,5.539295439336978433e+00
2.626240000000000172e-02,5.440772788537835858e+00
2.626399999999999915e-02,5.425819396032911968e+00
2.626560000000000006e-02,5.230817305573795650e+00
2.626720000000000096e-02,5.191012229899249597e+00
2.626879999999999840e-02,4.913157980808541936e+00
2.627039999999999931e-02,5.028580346504936571e+00
2.627200000000000021e-02,5.521315336501142035e+00
2.627360000000000112e-02,5.609485293760128499e+00
2.627519999999999856e-02,5.834677174565896074e+00
2.627679999999999946e-02,6.166978186983346433e+00
2.627840000000000037e-02,6.355140042928495880e+00
2.628000000000000128e-02,7.188426503656767608e+00
2.628159999999999871e-02,7.485061640090531654e+00
2.628319999999999962e-02,7.417118457903919548e+00
2.628480000000000052e-02,7.250716105722568194e+00
2.628640000000000143e-02,7.377000516764367966e+00
2.628799999999999887e-02,7.630074149452294563e+00
2.628959999999999977e-02,8.255148921704808629e+00
2.629120000000000068e-02,8.458933219290194927e+00
2.629280000000000159e-02,7.841347467630912504e+00
2.629439999999999902e-02,7.555792974805895845e+00
2.629599999999999993e-02,7.152083033757945962e+00
2.629760000000000084e-02,7.037086289559813856e+00
2.629919999999999827e-02,7.034901930744402065e+00


==> anc/figure1/rawpulse.txt <==
2.560000000000000123e-02,1.240043750000040745e+01
2.560159999999999866e-02,-8.599562499999592546e+00
2.560319999999999957e-02,3.400437500000407454e+00
2.560480000000000048e-02,-1.159956249999959255e+01
2.560640000000000138e-02,1.440043750000040745e+01
2.560799999999999882e-02,-1.259956249999959255e+01
2.560959999999999973e-02,7.400437500000407454e+00
2.561120000000000063e-02,-1.599562499999592546e+00
2.561280000000000154e-02,1.440043750000040745e+01
2.561439999999999897e-02,-8.599562499999592546e+00
2.561599999999999988e-02,1.400437500000407454e+00
2.561760000000000079e-02,-7.599562499999592546e+00
2.561920000000000169e-02,2.400437500000407454e+00
2.562079999999999913e-02,-1.059956249999959255e+01
2.562240000000000004e-02,2.400437500000407454e+00
2.562400000000000094e-02,-3.599562499999592546e+00
2.562559999999999838e-02,5.400437500000407454e+00
2.562719999999999929e-02,-1.159956249999959255e+01
2.562880000000000019e-02,1.400437500000407454e+00
2.563040000000000110e-02,-1.759956249999959255e+01
2.563199999999999854e-02,-8.599562499999592546e+00
2.563359999999999944e-02,-1.259956249999959255e+01
2.563520000000000035e-02,-8.599562499999592546e+00
2.563680000000000125e-02,-1.159956249999959255e+01
2.563839999999999869e-02,2.400437500000407454e+00
2.563999999999999960e-02,-1.259956249999959255e+01
2.564160000000000050e-02,-3.599562499999592546e+00
2.564320000000000141e-02,-9.599562499999592546e+00
2.564479999999999885e-02,-2.599562499999592546e+00
2.564639999999999975e-02,-4.599562499999592546e+00
2.564800000000000066e-02,-2.599562499999592546e+00
2.564960000000000157e-02,-1.059956249999959255e+01
2.565119999999999900e-02,-5.599562499999592546e+00
2.565279999999999991e-02,-1.259956249999959255e+01
2.565440000000000081e-02,-5.995624999995925464e-01
2.565600000000000172e-02,-9.599562499999592546e+00
2.565759999999999916e-02,-1.599562499999592546e+00
2.565920000000000006e-02,-1.059956249999959255e+01
2.566080000000000097e-02,-5.599562499999592546e+00
2.566239999999999841e-02,-1.059956249999959255e+01
2.566399999999999931e-02,-1.059956249999959255e+01
2.566560000000000022e-02,-7.599562499999592546e+00
2.566720000000000113e-02,-6.599562499999592546e+00
2.566879999999999856e-02,-4.599562499999592546e+00
2.567039999999999947e-02,-1.599562499999592546e+00
2.567200000000000037e-02,-1.599562499999592546e+00
2.567360000000000128e-02,-1.259956249999959255e+01
2.567519999999999872e-02,-5.599562499999592546e+00
2.567679999999999962e-02,-7.599562499999592546e+00
2.567840000000000053e-02,-8.599562499999592546e+00
2.568000000000000144e-02,-1.059956249999959255e+01
2.568159999999999887e-02,-7.599562499999592546e+00
2.568319999999999978e-02,-5.599562499999592546e+00
2.568480000000000069e-02,-3.599562499999592546e+00
2.568640000000000159e-02,-1.159956249999959255e+01
2.568799999999999903e-02,-8.599562499999592546e+00
2.568959999999999994e-02,-5.599562499999592546e+00
2.569120000000000084e-02,-5.599562499999592546e+00
2.569279999999999828e-02,-7.599562499999592546e+00
2.569439999999999918e-02,-9.599562499999592546e+00
2.569600000000000009e-02,-1.559956249999959255e+01
2.569760000000000100e-02,-1.159956249999959255e+01
2.569919999999999843e-02,-1.859956249999959255e+01
2.570079999999999934e-02,-5.599562499999592546e+00
2.570240000000000025e-02,-2.059956249999959255e+01
2.570400000000000115e-02,-6.599562499999592546e+00
2.570559999999999859e-02,-1.459956249999959255e+01
2.570719999999999950e-02,-6.599562499999592546e+00
2.570880000000000040e-02,-1.459956249999959255e+01
2.571040000000000131e-02,-1.559956249999959255e+01
2.571199999999999875e-02,-1.859956249999959255e+01
2.571359999999999965e-02,-1.159956249999959255e+01
2.571520000000000056e-02,-2.959956249999959255e+01
2.571680000000000146e-02,-1.659956249999959255e+01
2.571839999999999890e-02,-2.559956249999959255e+01
2.571999999999999981e-02,-5.599562499999592546e+00
2.572160000000000071e-02,-1.959956249999959255e+01
2.572320000000000162e-02,-3.599562499999592546e+00
2.572479999999999906e-02,-1.959956249999959255e+01
2.572639999999999996e-02,-8.599562499999592546e+00
2.572800000000000087e-02,-2.459956249999959255e+01
2.572959999999999831e-02,-9.599562499999592546e+00
2.573119999999999921e-02,-2.859956249999959255e+01
2.573280000000000012e-02,-9.599562499999592546e+00
2.573440000000000102e-02,-2.159956249999959255e+01
2.573599999999999846e-02,-5.599562499999592546e+00
2.573759999999999937e-02,-1.659956249999959255e+01
2.573920000000000027e-02,-3.599562499999592546e+00
2.574080000000000118e-02,-2.059956249999959255e+01
2.574239999999999862e-02,-4.599562499999592546e+00
2.574399999999999952e-02,-2.459956249999959255e+01
2.574560000000000043e-02,-7.599562499999592546e+00
2.574720000000000134e-02,-2.159956249999959255e+01
2.574879999999999877e-02,1.400437500000407454e+00
2.575039999999999968e-02,-1.659956249999959255e+01
2.575200000000000058e-02,1.400437500000407454e+00
2.575360000000000149e-02,-1.959956249999959255e+01
2.575519999999999893e-02,1.400437500000407454e+00
2.575679999999999983e-02,-1.859956249999959255e+01
2.575840000000000074e-02,1.400437500000407454e+00
2.576000000000000165e-02,-1.859956249999959255e+01
2.576159999999999908e-02,7.400437500000407454e+00
2.576319999999999999e-02,-1.159956249999959255e+01
2.576480000000000090e-02,1.140043750000040745e+01
2.576639999999999833e-02,-1.659956249999959255e+01
2.576799999999999924e-02,8.400437500000407454e+00
2.576960000000000015e-02,-1.759956249999959255e+01
2.577120000000000105e-02,8.400437500000407454e+00
2.577279999999999849e-02,-2.059956249999959255e+01
2.577439999999999939e-02,1.040043750000040745e+01
2.577600000000000030e-02,-2.159956249999959255e+01
2.577760000000000121e-02,7.400437500000407454e+00
2.577919999999999864e-02,-9.599562499999592546e+00
2.578079999999999955e-02,1.440043750000040745e+01
2.578240000000000046e-02,-1.359956249999959255e+01
2.578400000000000136e-02,1.840043750000040745e+01
2.578559999999999880e-02,-1.659956249999959255e+01
2.578719999999999971e-02,1.340043750000040745e+01
2.578880000000000061e-02,-1.359956249999959255e+01
2.579040000000000152e-02,1.440043750000040745e+01
2.579199999999999895e-02,-1.559956249999959255e+01
2.579359999999999986e-02,1.040043750000040745e+01
2.579520000000000077e-02,-2.059956249999959255e+01
2.579680000000000167e-02,6.400437500000407454e+00
2.579839999999999911e-02,-1.959956249999959255e+01
2.580000000000000002e-02,5.400437500000407454e+00
2.580160000000000092e-02,-1.759956249999959255e+01
2.580319999999999836e-02,9.400437500000407454e+00
2.580479999999999927e-02,-2.559956249999959255e+01
2.580640000000000017e-02,4.400437500000407454e+00
2.580800000000000108e-02,-2.459956249999959255e+01
2.580959999999999852e-02,6.400437500000407454e+00
2.581119999999999942e-02,-3.059956249999959255e+01
2.581280000000000033e-02,5.400437500000407454e+00
2.581440000000000123e-02,-3.059956249999959255e+01
2.581599999999999867e-02,1.140043750000040745e+01
2.581759999999999958e-02,-1.759956249999959255e+01
2.581920000000000048e-02,1.840043750000040745e+01
2.582080000000000139e-02,-2.359956249999959255e+01
2.582239999999999883e-02,1.040043750000040745e+01
2.582399999999999973e-02,-2.359956249999959255e+01
2.582560000000000064e-02,9.400437500000407454e+00
2.582720000000000155e-02,-2.559956249999959255e+01
2.582879999999999898e-02,1.640043750000040745e+01
2.583039999999999989e-02,-1.959956249999959255e+01
2.583200000000000079e-02,1.640043750000040745e+01
2.583360000000000170e-02,-1.759956249999959255e+01
2.583519999999999914e-02,1.540043750000040745e+01
2.583680000000000004e-02,-2.059956249999959255e+01
2.583840000000000095e-02,1.040043750000040745e+01
2.583999999999999839e-02,-2.559956249999959255e+01
2.584159999999999929e-02,7.400437500000407454e+00
2.584320000000000020e-02,-2.459956249999959255e+01
2.584480000000000111e-02,1.240043750000040745e+01
2.584639999999999854e-02,-2.659956249999959255e+01
2.584799999999999945e-02,1.040043750000040745e+01
2.584960000000000035e-02,-7.599562499999592546e+00
2.585120000000000126e-02,4.040043750000040745e+01
2.585279999999999870e-02,1.940043750000040745e+01
2.585439999999999960e-02,6.340043750000040745e+01
2.585600000000000051e-02,3.940043750000040745e+01
2.585760000000000142e-02,8.940043750000040745e+01
2.585919999999999885e-02,6.840043750000040745e+01
2.586079999999999976e-02,1.144004375000004075e+02
2.586240000000000067e-02,8.740043750000040745e+01
2.586400000000000157e-02,1.274004375000004075e+02
2.586559999999999901e-02,9.840043750000040745e+01
2.586719999999999992e-02,1.424004375000004075e+02
2.586880000000000082e-02,1.114004375000004075e+02
2.587040000000000173e-02,1.444004375000004075e+02
2.587199999999999916e-02,1.134004375000004075e+02
2.587360000000000007e-02,1.524004375000004075e+02
2.587520000000000098e-02,1.244004375000004075e+02
2.587679999999999841e-02,1.554004375000004075e+02
2.587839999999999932e-02,1.174004375000004075e+02
2.588000000000000023e-02,1.584004375000004075e+02
2.588160000000000113e-02,1.134004375000004075e+02
2.588319999999999857e-02,1.504004375000004075e+02
2.588479999999999948e-02,1.104004375000004075e+02
2.588640000000000038e-02,1.534004375000004075e+02
2.588800000000000129e-02,1.184004375000004075e+02
2.588959999999999873e-02,1.534004375000004075e+02
2.589119999999999963e-02,1.114004375000004075e+02
2.589280000000000054e-02,1.474004375000004075e+02
2.589440000000000144e-02,1.004004375000004075e+02
2.589599999999999888e-02,1.364004375000004075e+02
2.589759999999999979e-02,1.044004375000004075e+02
2.589920000000000069e-02,1.334004375000004075e+02
2.590080000000000160e-02,9.540043750000040745e+01
2.590239999999999904e-02,1.304004375000004075e+02
2.590399999999999994e-02,9.340043750000040745e+01
2.590560000000000085e-02,1.314004375000004075e+02
2.590719999999999829e-02,8.940043750000040745e+01
2.590879999999999919e-02,1.214004375000004075e+02
2.591040000000000010e-02,8.340043750000040745e+01
2.591200000000000100e-02,1.214004375000004075e+02
2.591359999999999844e-02,8.440043750000040745e+01
2.591519999999999935e-02,1.134004375000004075e+02
2.591680000000000025e-02,7.240043750000040745e+01
2.591840000000000116e-02,1.154004375000004075e+02
2.591999999999999860e-02,7.540043750000040745e+01
2.592159999999999950e-02,1.114004375000004075e+02
2.592320000000000041e-02,6.740043750000040745e+01
2.592480000000000132e-02,9.340043750000040745e+01
2.592639999999999875e-02,6.040043750000040745e+01
2.592799999999999966e-02,9.340043750000040745e+01
2.592960000000000056e-02,5.840043750000040745e+01
2.593120000000000147e-02,9.240043750000040745e+01
2.593279999999999891e-02,5.240043750000040745e+01
2.593439999999999981e-02,8.640043750000040745e+01
2.593600000000000072e-02,5.340043750000040745e+01
2.593760000000000163e-02,8.840043750000040745e+01
2.593919999999999906e-02,4.940043750000040745e+01
2.594079999999999997e-02,8.240043750000040745e+01
2.594240000000000088e-02,5.040043750000040745e+01
2.594399999999999831e-02,7.640043750000040745e+01
2.594559999999999922e-02,3.540043750000040745e+01
2.594720000000000013e-02,6.940043750000040745e+01
2.594880000000000103e-02,3.740043750000040745e+01
2.595039999999999847e-02,7.540043750000040745e+01
2.595199999999999937e-02,3.940043750000040745e+01
2.595360000000000028e-02,6.940043750000040745e+01
2.595520000000000119e-02,2.940043750000040745e+01
2.595679999999999862e-02,6.040043750000040745e+01
2.595839999999999953e-02,2.940043750000040745e+01
2.596000000000000044e-02,6.740043750000040745e+01
2.596160000000000134e-02,2.840043750000040745e+01
2.596319999999999878e-02,6.140043750000040745e+01
2.596479999999999969e-02,2.440043750000040745e+01
2.596640000000000059e-02,5.740043750000040745e+01
2.596800000000000150e-02,2.440043750000040745e+01
2.596959999999999893e-02,6.040043750000040745e+01
2.597119999999999984e-02,2.040043750000040745e+01
2.597280000000000075e-02,5.640043750000040745e+01
2.597440000000000165e-02,2.340043750000040745e+01
2.597599999999999909e-02,5.540043750000040745e+01
2.597760000000000000e-02,2.340043750000040745e+01
2.597920000000000090e-02,5.040043750000040745e+01
2.598079999999999834e-02,2.640043750000040745e+01
2.598239999999999925e-02,5.740043750000040745e+01
2.598400000000000015e-02,2.840043750000040745e+01
2.598560000000000106e-02,5.840043750000040745e+01
2.598719999999999850e-02,2.040043750000040745e+01
2.598879999999999940e-02,5.040043750000040745e+01
2.599040000000000031e-02,1.940043750000040745e+01
2.599200000000000121e-02,4.840043750000040745e+01
2.599359999999999865e-02,1.740043750000040745e+01
2.599519999999999956e-02,4.840043750000040745e+01
2.599680000000000046e-02,1.740043750000040745e+01
2.599840000000000137e-02,4.640043750000040745e+01
2.599999999999999881e-02,1.640043750000040745e+01
2.600159999999999971e-02,4.040043750000040745e+01
2.600320000000000062e-02,1.040043750000040745e+01
2.600480000000000153e-02,4.840043750000040745e+01
2.600639999999999896e-02,1.540043750000040745e+01
2.600799999999999987e-02,4.240043750000040745e+01
2.600960000000000077e-02,1.040043750000040745e+01
2.601120000000000168e-02,3.740043750000040745e+01
2.601279999999999912e-02,1.240043750000040745e+01
2.601440000000000002e-02,2.840043750000040745e+01
2.601600000000000093e-02,6.400437500000407454e+00
2.601759999999999837e-02,3.740043750000040745e+01
2.601919999999999927e-02,8.400437500000407454e+00
2.602080000000000018e-02,3.240043750000040745e+01
2.602240000000000109e-02,1.540043750000040745e+01
2.602399999999999852e-02,4.040043750000040745e+01
2.602559999999999943e-02,1.240043750000040745e+01
2.602720000000000034e-02,3.240043750000040745e+01
2.602880000000000124e-02,1.040043750000040745e+01
2.603039999999999868e-02,2.940043750000040745e+01
2.603199999999999958e-02,4.400437500000407454e+00
2.603360000000000049e-02,2.140043750000040745e+01
2.603520000000000140e-02,-1.599562499999592546e+00
2.603679999999999883e-02,1.940043750000040745e+01
2.603839999999999974e-02,-6.599562499999592546e+00
2.604000000000000065e-02,1.940043750000040745e+01
2.604160000000000155e-02,6.400437500000407454e+00
2.604319999999999899e-02,3.540043750000040745e+01
2.604479999999999990e-02,1.240043750000040745e+01
2.604640000000000080e-02,2.940043750000040745e+01
2.604800000000000171e-02,8.400437500000407454e+00
2.604959999999999914e-02,2.640043750000040745e+01
2.605120000000000005e-02,6.400437500000407454e+00
2.605280000000000096e-02,2.640043750000040745e+01
2.605439999999999839e-02,5.400437500000407454e+00
2.605599999999999930e-02,2.440043750000040745e+01
2.605760000000000021e-02,3.400437500000407454e+00
2.605920000000000111e-02,2.040043750000040745e+01
2.606079999999999855e-02,1.240043750000040745e+01
2.606239999999999946e-02,2.240043750000040745e+01
2.606400000000000036e-02,2.400437500000407454e+00
2.606560000000000127e-02,2.140043750000040745e+01
2.606719999999999871e-02,4.400437500000407454e+00
2.606879999999999961e-02,1.640043750000040745e+01
2.607040000000000052e-02,3.400437500000407454e+00
2.607200000000000142e-02,1.740043750000040745e+01
2.607359999999999886e-02,-1.599562499999592546e+00
2.607519999999999977e-02,1.140043750000040745e+01
2.607680000000000067e-02,1.400437500000407454e+00
2.607840000000000158e-02,1.940043750000040745e+01
2.607999999999999902e-02,-1.599562499999592546e+00
2.608159999999999992e-02,1.240043750000040745e+01
2.608320000000000083e-02,1.400437500000407454e+00
2.608479999999999827e-02,1.040043750000040745e+01
2.608639999999999917e-02,1.400437500000407454e+00
2.608800000000000008e-02,3.400437500000407454e+00
2.608960000000000098e-02,-1.599562499999592546e+00
2.609119999999999842e-02,8.400437500000407454e+00
2.609279999999999933e-02,-1.599562499999592546e+00
2.609440000000000023e-02,1.640043750000040745e+01
2.609600000000000114e-02,1.440043750000040745e+01
2.609759999999999858e-02,1.740043750000040745e+01
2.609919999999999948e-02,1.040043750000040745e+01
2.610080000000000039e-02,1.640043750000040745e+01
2.610240000000000130e-02,1.140043750000040745e+01
2.610399999999999873e-02,1.840043750000040745e+01
2.610559999999999964e-02,1.240043750000040745e+01
2.610720000000000054e-02,6.400437500000407454e+00
2.610880000000000145e-02,3.400437500000407454e+00
2.611039999999999889e-02,2.400437500000407454e+00
2.611199999999999979e-02,7.400437500000407454e+00
2.611360000000000070e-02,7.400437500000407454e+00
2.611520000000000161e-02,1.140043750000040745e+01
2.611679999999999904e-02,7.400437500000407454e+00
2.611839999999999995e-02,4.004375000004074536e-01
2.612000000000000086e-02,1.400437500000407454e+00
2.612159999999999829e-02,8.400437500000407454e+00
2.612319999999999920e-02,4.400437500000407454e+00
2.612480000000000011e-02,1.400437500000407454e+00
2.612640000000000101e-02,3.400437500000407454e+00
2.612799999999999845e-02,7.400437500000407454e+00
2.612959999999999935e-02,8.400437500000407454e+00
2.613120000000000026e-02,4.400437500000407454e+00
2.613280000000000117e-02,-2.599562499999592546e+00
2.613439999999999860e-02,7.400437500000407454e+00
2.613599999999999951e-02,3.400437500000407454e+00
2.613760000000000042e-02,7.400437500000407454e+00
2.613920000000000132e-02,3.400437500000407454e+00
2.614079999999999876e-02,9.400437500000407454e+00
2.614239999999999967e-02,4.004375000004074536e-01
2.614400000000000057e-02,8.400437500000407454e+00
2.614560000000000148e-02,1.400437500000407454e+00
2.614719999999999892e-02,9.400437500000407454e+00
2.614879999999999982e-02,1.400437500000407454e+00
2.615040000000000073e-02,7.400437500000407454e+00
2.615200000000000163e-02,5.400437500000407454e+00
2.615359999999999907e-02,1.540043750000040745e+01
2.615519999999999998e-02,3.400437500000407454e+00
2.615680000000000088e-02,2.140043750000040745e+01
2.615839999999999832e-02,1.240043750000040745e+01
2.615999999999999923e-02,1.440043750000040745e+01
2.616160000000000013e-02,1.340043750000040745e+01
2.616320000000000104e-02,2.240043750000040745e+01
2.616479999999999848e-02,6.400437500000407454e+00
2.616639999999999938e-02,1.740043750000040745e+01
2.616800000000000029e-02,-1.599562499999592546e+00
2.616960000000000119e-02,1.540043750000040745e+01
2.617119999999999863e-02,-4.599562499999592546e+00
2.617279999999999954e-02,1.240043750000040745e+01
2.617440000000000044e-02,-8.599562499999592546e+00
2.617600000000000135e-02,1.540043750000040745e+01
2.617759999999999879e-02,-2.599562499999592546e+00
2.617919999999999969e-02,1.740043750000040745e+01
2.618080000000000060e-02,-5.995624999995925464e-01
2.618240000000000151e-02,1.540043750000040745e+01
2.618399999999999894e-02,-8.599562499999592546e+00
2.618559999999999985e-02,8.400437500000407454e+00
2.618720000000000075e-02,-1.059956249999959255e+01
2.618880000000000166e-02,1.140043750000040745e+01
2.619039999999999910e-02,-4.599562499999592546e+00
2.619200000000000000e-02,1.240043750000040745e+01
2.619360000000000091e-02,4.004375000004074536e-01
2.619519999999999835e-02,1.340043750000040745e+01
2.619679999999999925e-02,-2.599562499999592546e+00
2.619840000000000016e-02,2.340043750000040745e+01
2.620000000000000107e-02,-4.599562499999592546e+00
2.620159999999999850e-02,2.240043750000040745e+01
2.620319999999999941e-02,-1.599562499999592546e+00
2.620480000000000032e-02,2.540043750000040745e+01
2.620640000000000122e-02,5.400437500000407454e+00
2.620799999999999866e-02,2.940043750000040745e+01
2.620959999999999956e-02,-5.995624999995925464e-01
2.621120000000000047e-02,2.040043750000040745e+01
2.621280000000000138e-02,4.004375000004074536e-01
2.621439999999999881e-02,2.040043750000040745e+01
2.621599999999999972e-02,-1.599562499999592546e+00
2.621760000000000063e-02,2.140043750000040745e+01
2.621920000000000153e-02,1.400437500000407454e+00
2.622079999999999897e-02,2.640043750000040745e+01
2.622239999999999988e-02,2.400437500000407454e+00
2.622400000000000078e-02,2.840043750000040745e+01
2.622560000000000169e-02,-5.599562499999592546e+00
2.622719999999999912e-02,2.940043750000040745e+01
2.622880000000000003e-02,-1.059956249999959255e+01
2.623040000000000094e-02,2.440043750000040745e+01
2.623199999999999837e-02,-5.599562499999592546e+00
2.623359999999999928e-02,1.740043750000040745e+01
2.623520000000000019e-02,-8.599562499999592546e+00
2.623680000000000109e-02,2.040043750000040745e+01
2.623839999999999853e-02,-5.599562499999592546e+00
2.623999999999999944e-02,2.640043750000040745e+01
2.624160000000000034e-02,-1.599562499999592546e+00
2.624320000000000125e-02,2.040043750000040745e+01
2.624479999999999869e-02,-9.599562499999592546e+00
2.624639999999999959e-02,2.040043750000040745e+01
2.624800000000000050e-02,-9.599562499999592546e+00
2.624960000000000140e-02,1.840043750000040745e+01
2.625119999999999884e-02,-1.959956249999959255e+01
2.625279999999999975e-02,1.240043750000040745e+01
2.625440000000000065e-02,-1.959956249999959255e+01
2.625600000000000156e-02,1.740043750000040745e+01
2.625759999999999900e-02,-1.059956249999959255e+01
2.625919999999999990e-02,2.340043750000040745e+01
2.626080000000000081e-02,-1.059956249999959255e+01
2.626240000000000172e-02,2.340043750000040745e+01
2.626399999999999915e-02,-1.159956249999959255e+01
2.626560000000000006e-02,2.440043750000040745e+01
2.626720000000000096e-02,-1.059956249999959255e+01
2.626879999999999840e-02,2.740043750000040745e+01
2.627039999999999931e-02,-7.599562499999592546e+00
2.627200000000000021e-02,2.040043750000040745e+01
2.627360000000000112e-02,-1.159956249999959255e+01
2.627519999999999856e-02,2.240043750000040745e+01
2.627679999999999946e-02,-1.459956249999959255e+01
2.627840000000000037e-02,2.340043750000040745e+01
2.628000000000000128e-02,-2.059956249999959255e+01
2.628159999999999871e-02,1.540043750000040745e+01
2.628319999999999962e-02,-1.759956249999959255e+01
2.628480000000000052e-02,2.240043750000040745e+01
2.628640000000000143e-02,-1.459956249999959255e+01
2.628799999999999887e-02,2.140043750000040745e+01
2.628959999999999977e-02,-2.159956249999959255e+01
2.629120000000000068e-02,1.240043750000040745e+01
2.629280000000000159e-02,-1.459956249999959255e+01
2.629439999999999902e-02,2.140043750000040745e+01
2.629599999999999993e-02,-1.159956249999959255e+01
2.629760000000000084e-02,2.340043750000040745e+01
2.629919999999999827e-02,-1.659956249999959255e+01


==> anc/figure2/e_etf_drde.txt <==
2.000000000000000042e-02,2.591199606686331549e+02
5.999999999999999778e-02,4.034274476752351291e+01
1.000000000000000056e-01,6.215760640539399473e-01
1.400000000000000133e-01,2.563562298075571788e-01
1.799999999999999933e-01,2.317741255794352750e-01
2.200000000000000011e-01,2.177272088776513181e-01
2.600000000000000089e-01,2.001685630004213512e-01
3.000000000000000444e-01,2.458210422812192042e-01
3.399999999999999689e-01,2.001685630004213512e-01
3.800000000000000044e-01,1.685630004214074551e-01
4.200000000000000400e-01,1.966568338249753412e-01
4.599999999999999645e-01,1.966568338249753412e-01
5.000000000000000000e-01,1.580278128950694805e-01
5.400000000000000355e-01,1.931451046495293866e-01
5.800000000000000711e-01,2.212389380530972727e-01
6.199999999999999956e-01,1.685630004214074551e-01
6.600000000000000311e-01,2.282623964039892650e-01
6.999999999999999556e-01,1.966568338249753412e-01
7.399999999999999911e-01,1.685630004214074551e-01
7.800000000000000266e-01,2.107037505267593258e-01
8.200000000000000622e-01,1.615395420705154628e-01
8.599999999999999867e-01,2.036802921758673335e-01
9.000000000000000222e-01,1.650512712459614728e-01
9.399999999999999467e-01,2.317741255794352750e-01
9.799999999999999822e-01,2.317741255794352750e-01
1.020000000000000018e+00,2.001685630004213512e-01
1.060000000000000053e+00,1.369574378423935590e-01
1.100000000000000089e+00,2.001685630004213512e-01
1.140000000000000124e+00,1.685630004214074551e-01
1.179999999999999938e+00,2.071920213513133435e-01
1.219999999999999973e+00,1.931451046495293866e-01
1.260000000000000009e+00,2.107037505267593258e-01
1.300000000000000044e+00,1.896333754740833766e-01
1.340000000000000080e+00,2.177272088776513181e-01
1.380000000000000115e+00,1.685630004214074551e-01
1.419999999999999929e+00,2.598679589830031333e-01
1.459999999999999964e+00,4.811068970361004893e-01
1.500000000000000000e+00,7.936507936507933847e-01
1.540000000000000036e+00,5.021772720887762720e-01
1.580000000000000071e+00,3.265908133164769356e-01
1.620000000000000107e+00,2.177272088776513181e-01
1.660000000000000142e+00,1.896333754740833766e-01
1.699999999999999956e+00,2.177272088776513181e-01
1.739999999999999991e+00,2.212389380530972727e-01
1.780000000000000027e+00,2.036802921758673335e-01
1.820000000000000062e+00,1.826099171231914120e-01
1.860000000000000098e+00,2.036802921758673335e-01
1.899999999999999911e+00,2.844500632111250371e-01
1.939999999999999947e+00,2.282623964039892650e-01
1.979999999999999982e+00,2.142154797022052803e-01
2.020000000000000018e+00,1.790981879477454020e-01
2.060000000000000053e+00,2.598679589830031333e-01
2.100000000000000089e+00,1.966568338249753412e-01
2.140000000000000124e+00,2.107037505267593258e-01
2.180000000000000160e+00,1.720747295968534374e-01
2.220000000000000195e+00,2.001685630004213512e-01
2.260000000000000231e+00,1.685630004214074551e-01
2.299999999999999822e+00,1.720747295968534374e-01
2.339999999999999858e+00,2.001685630004213512e-01
2.379999999999999893e+00,1.966568338249753412e-01
2.419999999999999929e+00,2.001685630004213512e-01
2.459999999999999964e+00,1.790981879477454020e-01
2.500000000000000000e+00,1.966568338249753412e-01
2.540000000000000036e+00,1.685630004214074551e-01
2.580000000000000071e+00,1.966568338249753412e-01
2.620000000000000107e+00,2.423093131057732219e-01
2.660000000000000142e+00,2.212389380530972727e-01
2.700000000000000178e+00,1.826099171231914120e-01
2.740000000000000213e+00,1.896333754740833766e-01
2.780000000000000249e+00,2.247506672285432827e-01
2.820000000000000284e+00,1.966568338249753412e-01
2.859999999999999876e+00,2.107037505267593258e-01
2.899999999999999911e+00,1.510043545441774882e-01
2.939999999999999947e+00,1.755864587722994474e-01
2.979999999999999982e+00,1.966568338249753412e-01
3.020000000000000018e+00,1.966568338249753412e-01
3.060000000000000053e+00,1.615395420705154628e-01
3.100000000000000089e+00,1.580278128950694805e-01
3.140000000000000124e+00,1.790981879477454020e-01
3.180000000000000160e+00,2.001685630004213512e-01
3.220000000000000195e+00,1.826099171231914120e-01
3.260000000000000231e+00,1.826099171231914120e-01
3.300000000000000266e+00,2.352858547548812573e-01
3.339999999999999858e+00,2.142154797022052803e-01
3.379999999999999893e+00,2.071920213513133435e-01
3.419999999999999929e+00,2.071920213513133435e-01
3.459999999999999964e+00,2.282623964039892650e-01
3.500000000000000000e+00,1.720747295968534374e-01
3.540000000000000036e+00,2.036802921758673335e-01
3.580000000000000071e+00,1.896333754740833766e-01
3.620000000000000107e+00,2.142154797022052803e-01
3.660000000000000142e+00,1.826099171231914120e-01
3.700000000000000178e+00,1.755864587722994474e-01
3.740000000000000213e+00,1.826099171231914120e-01
3.780000000000000249e+00,1.826099171231914120e-01
3.820000000000000284e+00,1.193987919651636059e-01
3.859999999999999876e+00,1.755864587722994474e-01
3.899999999999999911e+00,2.001685630004213512e-01
3.939999999999999947e+00,2.071920213513133435e-01
3.979999999999999982e+00,2.247506672285432827e-01
4.019999999999999574e+00,3.160556257901389610e-01
4.060000000000000497e+00,4.389661469307485908e-01
4.099999999999999645e+00,4.916420845624384084e-01
4.140000000000000568e+00,4.986655429133303730e-01
4.179999999999999716e+00,5.864587722994800689e-01
4.220000000000000639e+00,5.092007304396682921e-01
4.259999999999999787e+00,3.652198342463828240e-01
4.300000000000000711e+00,2.633796881584491434e-01
4.339999999999999858e+00,2.036802921758673335e-01
4.380000000000000782e+00,2.142154797022052803e-01
4.419999999999999929e+00,2.212389380530972727e-01
4.460000000000000853e+00,1.966568338249753412e-01
4.500000000000000000e+00,1.755864587722994474e-01
4.540000000000000924e+00,1.931451046495293866e-01
4.580000000000000071e+00,2.036802921758673335e-01
4.620000000000000107e+00,2.177272088776513181e-01
4.660000000000000142e+00,2.668914173338950979e-01
4.699999999999999289e+00,4.319426885798566262e-01
4.740000000000000213e+00,3.581963758954908039e-01
4.779999999999999361e+00,3.968253968253966923e-01
4.820000000000000284e+00,4.389661469307485908e-01
4.859999999999999432e+00,3.687315634218288340e-01
4.900000000000000355e+00,3.652198342463828240e-01
4.939999999999999503e+00,4.003371260008427024e-01
4.980000000000000426e+00,3.160556257901389610e-01
5.019999999999999574e+00,3.441494591937068748e-01
5.060000000000000497e+00,3.336142716673689002e-01
5.099999999999999645e+00,3.933136676499506823e-01
5.140000000000000568e+00,3.933136676499506823e-01
5.179999999999999716e+00,3.968253968253966923e-01
5.220000000000000639e+00,4.600365219834244845e-01
5.259999999999999787e+00,5.513414805450201905e-01
5.300000000000000711e+00,6.040174181767099526e-01
5.339999999999999858e+00,7.374631268436576681e-01
5.380000000000000782e+00,9.622137940722009786e-01
5.419999999999999929e+00,1.018401460879336584e+00
5.460000000000000853e+00,1.186964461300744178e+00
5.500000000000000000e+00,1.685630004214074606e+00
5.540000000000000924e+00,2.468745610338530128e+00
5.580000000000000071e+00,4.006882989183872645e+00
5.620000000000000107e+00,6.138502598679587585e+00
5.660000000000000142e+00,9.453574940300601526e+00
5.699999999999999289e+00,1.429273774406517283e+01
5.740000000000000213e+00,2.181837336704592545e+01
5.779999999999999361e+00,3.364236550077256993e+01
5.820000000000000284e+00,4.981036662452590491e+01
5.859999999999999432e+00,6.595729737322655239e+01
5.900000000000000355e+00,7.524933277145663624e+01
5.939999999999999503e+00,7.193426042983563207e+01
5.980000000000000426e+00,5.924638291894927278e+01
6.019999999999999574e+00,3.933136676499507445e+01
6.060000000000000497e+00,2.080348363534203671e+01
6.099999999999999645e+00,9.527321252984966904e+00
6.140000000000000568e+00,4.428290490237390742e+00
6.179999999999999716e+00,2.602191319005477510e+00
6.220000000000000639e+00,2.879617923865710694e+00
6.259999999999999787e+00,3.739991571849977881e+00
6.300000000000000711e+00,4.969096783256073735e+00
6.339999999999999858e+00,7.023458350891977453e+00
6.380000000000000782e+00,9.530832982160411859e+00
6.419999999999999929e+00,1.309523809523809135e+01
6.460000000000000853e+00,1.596432083157746185e+01
6.500000000000000000e+00,1.855948869223204767e+01
6.540000000000000924e+00,1.781851383621294360e+01
6.580000000000000071e+00,1.557451889310295989e+01
6.620000000000000995e+00,1.187666807135833480e+01
6.660000000000000142e+00,7.613428852366903143e+00
6.699999999999999289e+00,4.466919511167297685e+00
6.740000000000000213e+00,2.033291192583227325e+00
6.779999999999999361e+00,9.622137940722009786e-01
6.820000000000000284e+00,4.108723135271806215e-01
6.859999999999999432e+00,2.247506672285432827e-01
6.900000000000000355e+00,1.896333754740833766e-01
6.939999999999999503e+00,1.650512712459614728e-01
6.980000000000000426e+00,1.299339794915015667e-01


==> anc/figure2/recon_energy_drde.txt <==
1.181249999999999911e+00,0.000000000000000000e+00
3.543749999999999734e+00,0.000000000000000000e+00
5.906250000000000000e+00,0.000000000000000000e+00
8.268749999999998934e+00,0.000000000000000000e+00
1.063124999999999964e+01,2.413170851221810020e-01
1.299374999999999858e+01,1.815187114289045667e+02
1.535624999999999929e+01,2.575287669006891065e+03
1.771875000000000000e+01,2.757771648776284110e+03
2.008124999999999716e+01,7.532471495003757127e+02
2.244375000000000142e+01,1.448385144903330399e+02
2.480624999999999858e+01,3.262606990851887900e+01
2.716874999999999574e+01,1.153495666884025184e+01
2.953125000000000000e+01,5.598556374834599225e+00
3.189374999999999716e+01,4.585024617321439067e+00
3.425624999999999432e+01,3.764546527906023510e+00
3.661874999999999858e+01,2.606224519319555011e+00
3.898124999999999574e+01,3.185385523612789260e+00
4.134375000000000000e+01,2.027063515026320317e+00
4.370624999999999716e+01,1.303112259659777505e+00
4.606874999999999432e+01,1.447902510733086290e+00
4.843124999999999858e+01,1.254848842635341466e+00
5.079374999999999574e+01,1.158322008586468721e+00
5.315625000000000000e+01,8.687415064398517073e-01
5.551874999999999716e+01,9.652683404887240082e-01
5.788124999999999432e+01,1.061795174537596642e+00
6.024374999999999147e+01,8.204780894154154458e-01
6.260624999999999574e+01,7.722146723909792954e-01
6.496875000000000000e+01,3.861073361954896477e-01
6.733124999999998295e+01,4.826341702443620041e-01
6.969374999999999432e+01,5.791610042932343605e-01
7.205625000000000568e+01,4.826341702443620041e-01
7.441874999999998863e+01,3.861073361954896477e-01
7.678125000000000000e+01,2.413170851221810020e-01
7.914374999999998295e+01,3.378439191710534417e-01
8.150624999999999432e+01,4.826341702443620041e-01
8.386875000000000568e+01,5.308975872687983211e-01
8.623124999999998863e+01,4.343707532199258536e-01
8.859375000000000000e+01,2.895805021466171802e-01
9.095624999999998295e+01,4.826341702443620041e-01
9.331874999999999432e+01,1.930536680977448238e-01
9.568125000000000568e+01,1.930536680977448238e-01
9.804374999999998863e+01,6.274244213176707330e-01
1.004062500000000000e+02,3.861073361954896477e-01
1.027687499999999829e+02,3.378439191710534417e-01
1.051312499999999943e+02,4.343707532199258536e-01
1.074937499999999915e+02,1.930536680977448238e-01
1.098562499999999886e+02,9.652683404887241192e-02
1.122187500000000000e+02,3.861073361954896477e-01
1.145812499999999829e+02,2.413170851221810020e-01
1.169437499999999943e+02,1.447902510733085901e-01
1.193062499999999915e+02,1.930536680977448238e-01
1.216687499999999886e+02,2.413170851221810020e-01
1.240312500000000000e+02,1.930536680977448238e-01
1.263937499999999829e+02,1.930536680977448238e-01
1.287562499999999943e+02,3.378439191710534417e-01
1.311187499999999773e+02,2.413170851221810020e-01
1.334812499999999886e+02,3.378439191710534417e-01
1.358437500000000000e+02,3.378439191710534417e-01
1.382062499999999829e+02,2.895805021466171802e-01
1.405687499999999943e+02,3.861073361954896477e-01
1.429312499999999773e+02,5.308975872687983211e-01
1.452937499999999886e+02,9.652683404887241192e-02
1.476562500000000000e+02,9.652683404887241192e-02
1.500187499999999829e+02,2.895805021466171802e-01
1.523812499999999943e+02,3.378439191710534417e-01
1.547437499999999773e+02,1.447902510733085901e-01
1.571062499999999886e+02,9.652683404887241192e-02
1.594687500000000000e+02,2.413170851221810020e-01
1.618312499999999829e+02,3.378439191710534417e-01
1.641937499999999943e+02,2.413170851221810020e-01
1.665562499999999773e+02,1.930536680977448238e-01
1.689187499999999886e+02,2.895805021466171802e-01
1.712812500000000000e+02,9.652683404887241192e-02
1.736437499999999829e+02,2.413170851221810020e-01
1.760062499999999943e+02,1.447902510733085901e-01
1.783687499999999773e+02,1.930536680977448238e-01
1.807312499999999886e+02,2.895805021466171802e-01
1.830937500000000000e+02,1.930536680977448238e-01
1.854562499999999829e+02,3.861073361954896477e-01
1.878187499999999943e+02,2.413170851221810020e-01
1.901812499999999773e+02,4.826341702443620596e-02
1.925437499999999886e+02,3.378439191710534417e-01
1.949062500000000000e+02,2.895805021466171802e-01
1.972687499999999829e+02,1.447902510733085901e-01
1.996312499999999659e+02,1.930536680977448238e-01
2.019937499999999773e+02,2.895805021466171802e-01
2.043562499999999886e+02,3.378439191710534417e-01
2.067187500000000000e+02,9.652683404887241192e-02
2.090812499999999829e+02,2.895805021466171802e-01
2.114437499999999659e+02,2.895805021466171802e-01
2.138062499999999773e+02,1.447902510733085901e-01
2.161687499999999886e+02,9.652683404887241192e-02
2.185312500000000000e+02,1.930536680977448238e-01
2.208937499999999829e+02,1.447902510733085901e-01
2.232562499999999659e+02,1.447902510733085901e-01
2.256187499999999773e+02,1.930536680977448238e-01
2.279812499999999886e+02,3.378439191710534417e-01
2.303437500000000000e+02,2.413170851221810020e-01
2.327062499999999829e+02,1.930536680977448238e-01
2.350687499999999943e+02,9.652683404887241192e-02


==> anc/figure3/cpd_limit.txt <==
1.500000000000000000e+00,1.864323939058554504e-36
1.399413075097509562e+00,1.827249769836844653e-36
1.305571303169245745e+00,1.783380379918367271e-36
1.218022368084758389e+00,1.759731883154400061e-36
1.136344285106027918e+00,1.763315040433607944e-36
1.060143366926472153e+00,1.798400304936833096e-36
9.890523261032010405e-01,1.876799171107995063e-36
9.227285047362838721e-01,1.971204649015566054e-36
8.608522228620864025e-01,2.110229764527941477e-36
8.031252375999728965e-01,2.281143637982740734e-36
7.492693056254637884e-01,2.549781398333959800e-36
6.990248420410042351e-01,2.974740821228642873e-36
6.521496691801016432e-01,3.447688941224437886e-36
6.084178493140999233e-01,4.039316052113738460e-36
5.676185956352383100e-01,4.811134150777757956e-36
5.295552562669593177e-01,5.828047776371527803e-36
4.940443664043968064e-01,7.448156136864222230e-36
4.609147640163851478e-01,9.235068267606847180e-36
4.300067648466749937e-01,1.149750172101040833e-35
4.011713927378781075e-01,1.474235946369167393e-35
3.742696615683098194e-01,2.069402152524414950e-35
3.491719053406751039e-01,2.941024882810050461e-35
3.257571531936337972e-01,4.581923774429842476e-35
3.039125463238090408e-01,7.993140728817805907e-35
2.835327940078106734e-01,1.468329552098502561e-34
2.645196661023060392e-01,3.058779451487721600e-34
2.467815195759964220e-01,7.132336311091455932e-34
2.302328567913876356e-01,1.912841500662972344e-33
2.147939134072802125e-01,5.809513438563042164e-33
2.003902739156734614e-01,1.676686841832590182e-32
1.869525129599765578e-01,4.583743629828023146e-32
1.744158607056852106e-01,9.768568223225314026e-32
1.627198906506145681e-01,1.419097811287652710e-31
1.518082283699380142e-01,2.097269462375317787e-31
1.416282797921866454e-01,3.207969876972573057e-31
1.321309776965029215e-01,5.051093252258552826e-31
1.232705452092690696e-01,8.132256289893505266e-31
1.150042751601665497e-01,1.370166445252442706e-30
1.072923242341658756e-01,2.503290699426118039e-30
1.000975209272620958e-01,5.097628872930470661e-30
9.332543007969909543e-02,1.238052734404998876e-29
9.332543007969909543e-02,1.227837589406104157e-27
1.000000000000000056e-01,2.071902728098667749e-27
1.071519305237606523e-01,2.703118472411115469e-27
1.148153621496882937e-01,3.198682795848923940e-27
1.230268770812381479e-01,3.589535587901709963e-27
1.318256738556407015e-01,3.883141084075796608e-27
1.412537544622754493e-01,4.099944041675795251e-27
1.513561248436208206e-01,4.248660701031857703e-27
1.621810097358929725e-01,4.347765050914842135e-27
1.737800828749375415e-01,4.386349594185594865e-27
1.862087136662867459e-01,4.382930306199917318e-27
1.995262314968879735e-01,4.340025408822568535e-27
2.137962089502231933e-01,4.258955430832947526e-27
2.290867652767772933e-01,4.155257947525565194e-27
2.454708915685030468e-01,4.040791212521892815e-27
2.630267991895381963e-01,3.902008200648379434e-27
2.818382931264453717e-01,3.743869258369222337e-27
3.019951720402015982e-01,3.590127552100296377e-27
3.235936569296282705e-01,3.410269034154838306e-27
3.467368504525316086e-01,3.239338015701382406e-27
3.715352290971725702e-01,3.060970420353051480e-27
3.981071705534972027e-01,2.877016963186535944e-27
4.265795188015926720e-01,2.704006977772273066e-27
4.570881896148750179e-01,2.529983998521585366e-27
4.897788193684461944e-01,2.352980584093269458e-27
5.248074602497725394e-01,2.185440721468292998e-27
5.623413251903490728e-01,2.025806008948538297e-27
6.025595860743577781e-01,1.873345609151537532e-27
6.456542290346555246e-01,1.727638031150503049e-27
6.918309709189365275e-01,1.587692518323568965e-27
7.413102413009174940e-01,1.453704934769782330e-27
7.943282347242814900e-01,1.328278667314852866e-27
8.511380382023764346e-01,1.211239409275707215e-27
9.332543007969910098e-01,1.112171404057577005e-27
1.000000000000000000e+00,1.009989269159919322e-27
1.071519305237606412e+00,9.156748770225213584e-28
1.148153621496882826e+00,8.279875395096383474e-28
1.230268770812381618e+00,7.463642367121419932e-28
1.318256738556407015e+00,6.718271292880689582e-28
1.412537544622754382e+00,6.040288538188400099e-28
1.500000000000000000e+00,5.508772600034370285e-28


==> anc/figure4/oi_drde_mass_096_cs_8.69e-30.txt <==
0.000000000000000000e+00,0.000000000000000000e+00
3.977327104353031162e-01,0.000000000000000000e+00
7.954654208706062324e-01,0.000000000000000000e+00
1.193198131305909460e+00,0.000000000000000000e+00
1.590930841741212465e+00,0.000000000000000000e+00
1.988663552176515692e+00,0.000000000000000000e+00
2.386396262611818919e+00,0.000000000000000000e+00
2.784128973047121924e+00,0.000000000000000000e+00
3.181861683482424930e+00,0.000000000000000000e+00
3.579594393917727935e+00,0.000000000000000000e+00
3.977327104353031384e+00,0.000000000000000000e+00
4.375059814788334833e+00,0.000000000000000000e+00
4.772792525223637838e+00,0.000000000000000000e+00
5.170525235658940844e+00,0.000000000000000000e+00
5.568257946094243849e+00,0.000000000000000000e+00
5.965990656529546854e+00,0.000000000000000000e+00
6.363723366964849859e+00,0.000000000000000000e+00
6.761456077400152864e+00,0.000000000000000000e+00
7.159188787835455869e+00,0.000000000000000000e+00
7.556921498270758875e+00,0.000000000000000000e+00
7.954654208706062768e+00,0.000000000000000000e+00
8.352386919141364885e+00,0.000000000000000000e+00
8.750119629576669666e+00,0.000000000000000000e+00
9.147852340011970895e+00,0.000000000000000000e+00
9.545585050447275677e+00,0.000000000000000000e+00
9.943317760882576906e+00,0.000000000000000000e+00
1.034105047131788169e+01,0.000000000000000000e+00
1.073878318175318292e+01,0.000000000000000000e+00
1.113651589218848770e+01,0.000000000000000000e+00
1.153424860262379070e+01,0.000000000000000000e+00
1.193198131305909371e+01,9.254163280905571183e-15
1.232971402349439671e+01,2.170570223165979140e+00
1.272744673392969972e+01,9.173717630024155412e+00
1.312517944436500450e+01,7.650845170654942251e+01
1.352291215480030573e+01,2.663675733740393525e+02
1.392064486523561051e+01,5.070789724668153440e+02
1.431837757567091174e+01,8.421254872257972011e+02
1.471611028610621652e+01,1.171604438969471403e+03
1.511384299654151775e+01,1.491495250681631433e+03
1.551157570697682253e+01,1.694395947256839008e+03
1.590930841741212554e+01,1.714234254256825807e+03
1.630704112784742676e+01,1.421457059910155976e+03
1.670477383828272977e+01,6.787615754874327649e+02
1.710250654871803278e+01,2.006647446492388838e+02
1.750023925915333933e+01,7.398703796735087224e+01
1.789797196958864234e+01,3.429317168547121764e+00
1.829570468002394179e+01,1.169519116886159837e+00
1.869343739045924480e+01,1.013301327164500224e-03
1.909117010089455135e+01,0.000000000000000000e+00
1.948890281132985436e+01,0.000000000000000000e+00
1.988663552176515381e+01,0.000000000000000000e+00
2.028436823220046037e+01,0.000000000000000000e+00
2.068210094263576337e+01,0.000000000000000000e+00
2.107983365307106638e+01,0.000000000000000000e+00
2.147756636350636583e+01,0.000000000000000000e+00
2.187529907394167239e+01,0.000000000000000000e+00
2.227303178437697539e+01,0.000000000000000000e+00
2.267076449481227840e+01,0.000000000000000000e+00
2.306849720524758141e+01,0.000000000000000000e+00
2.346622991568288441e+01,0.000000000000000000e+00
2.386396262611818742e+01,0.000000000000000000e+00
2.426169533655349042e+01,0.000000000000000000e+00
2.465942804698879343e+01,0.000000000000000000e+00
2.505716075742409643e+01,0.000000000000000000e+00
2.545489346785939944e+01,0.000000000000000000e+00
2.585262617829470244e+01,0.000000000000000000e+00
2.625035888873000900e+01,0.000000000000000000e+00
2.664809159916530845e+01,0.000000000000000000e+00
2.704582430960061146e+01,0.000000000000000000e+00
2.744355702003591446e+01,0.000000000000000000e+00
2.784128973047122102e+01,0.000000000000000000e+00
2.823902244090652047e+01,0.000000000000000000e+00
2.863675515134182348e+01,0.000000000000000000e+00
2.903448786177712648e+01,0.000000000000000000e+00
2.943222057221243304e+01,0.000000000000000000e+00
2.982995328264773605e+01,0.000000000000000000e+00
3.022768599308303550e+01,0.000000000000000000e+00
3.062541870351833850e+01,0.000000000000000000e+00
3.102315141395364506e+01,0.000000000000000000e+00
3.142088412438894807e+01,0.000000000000000000e+00
3.181861683482425107e+01,0.000000000000000000e+00
3.221634954525955408e+01,0.000000000000000000e+00
3.261408225569485353e+01,0.000000000000000000e+00
3.301181496613016009e+01,0.000000000000000000e+00
3.340954767656545954e+01,0.000000000000000000e+00
3.380728038700076610e+01,0.000000000000000000e+00
3.420501309743606555e+01,0.000000000000000000e+00
3.460274580787137211e+01,0.000000000000000000e+00
3.500047851830667867e+01,0.000000000000000000e+00
3.539821122874197812e+01,0.000000000000000000e+00
3.579594393917728468e+01,0.000000000000000000e+00
3.619367664961258413e+01,0.000000000000000000e+00
3.659140936004788358e+01,0.000000000000000000e+00
3.698914207048319014e+01,0.000000000000000000e+00
3.738687478091848959e+01,0.000000000000000000e+00
3.778460749135379615e+01,0.000000000000000000e+00
3.818234020178910271e+01,0.000000000000000000e+00
3.858007291222440216e+01,0.000000000000000000e+00
3.897780562265970872e+01,0.000000000000000000e+00
3.937553833309500817e+01,0.000000000000000000e+00


==> anc/figure4/oi_drde_mass_108_cs_2.64e-30.txt <==
0.000000000000000000e+00,0.000000000000000000e+00
3.977327104353031162e-01,0.000000000000000000e+00
7.954654208706062324e-01,0.000000000000000000e+00
1.193198131305909460e+00,0.000000000000000000e+00
1.590930841741212465e+00,0.000000000000000000e+00
1.988663552176515692e+00,0.000000000000000000e+00
2.386396262611818919e+00,0.000000000000000000e+00
2.784128973047121924e+00,0.000000000000000000e+00
3.181861683482424930e+00,0.000000000000000000e+00
3.579594393917727935e+00,0.000000000000000000e+00
3.977327104353031384e+00,0.000000000000000000e+00
4.375059814788334833e+00,0.000000000000000000e+00
4.772792525223637838e+00,0.000000000000000000e+00
5.170525235658940844e+00,0.000000000000000000e+00
5.568257946094243849e+00,0.000000000000000000e+00
5.965990656529546854e+00,0.000000000000000000e+00
6.363723366964849859e+00,0.000000000000000000e+00
6.761456077400152864e+00,0.000000000000000000e+00
7.159188787835455869e+00,0.000000000000000000e+00
7.556921498270758875e+00,0.000000000000000000e+00
7.954654208706062768e+00,0.000000000000000000e+00
8.352386919141364885e+00,0.000000000000000000e+00
8.750119629576669666e+00,0.000000000000000000e+00
9.147852340011970895e+00,0.000000000000000000e+00
9.545585050447275677e+00,0.000000000000000000e+00
9.943317760882576906e+00,0.000000000000000000e+00
1.034105047131788169e+01,0.000000000000000000e+00
1.073878318175318292e+01,0.000000000000000000e+00
1.113651589218848770e+01,9.000329503597248275e-17
1.153424860262379070e+01,2.115897473554844560e-02
1.193198131305909371e+01,9.413290955430075879e-02
1.232971402349439671e+01,3.042883274742317123e+00
1.272744673392969972e+01,1.239422620874331571e+01
1.312517944436500450e+01,8.145691833525420122e+01
1.352291215480030573e+01,2.717824969691053525e+02
1.392064486523561051e+01,5.031092789433653252e+02
1.431837757567091174e+01,8.104710802300280648e+02
1.471611028610621652e+01,1.163969487284094384e+03
1.511384299654151775e+01,1.595973808705069359e+03
1.551157570697682253e+01,1.900707970166380619e+03
1.590930841741212554e+01,2.006198456295749338e+03
1.630704112784742676e+01,1.789765192858495539e+03
1.670477383828272977e+01,1.110028304137037139e+03
1.710250654871803278e+01,5.896784432167871728e+02
1.750023925915333933e+01,2.812074084525673356e+02
1.789797196958864234e+01,8.917718970862622996e+01
1.829570468002394179e+01,3.935833790089169071e+01
1.869343739045924480e+01,9.925859673447225973e+00
1.909117010089455135e+01,3.367232421513332241e+00
1.948890281132985436e+01,2.295391196595025426e-02
1.988663552176515381e+01,6.567656083627474578e-03
2.028436823220046037e+01,6.163214484153246203e-06
2.068210094263576337e+01,0.000000000000000000e+00
2.107983365307106638e+01,0.000000000000000000e+00
2.147756636350636583e+01,0.000000000000000000e+00
2.187529907394167239e+01,0.000000000000000000e+00
2.227303178437697539e+01,0.000000000000000000e+00
2.267076449481227840e+01,0.000000000000000000e+00
2.306849720524758141e+01,0.000000000000000000e+00
2.346622991568288441e+01,0.000000000000000000e+00
2.386396262611818742e+01,0.000000000000000000e+00
2.426169533655349042e+01,0.000000000000000000e+00
2.465942804698879343e+01,0.000000000000000000e+00
2.505716075742409643e+01,0.000000000000000000e+00
2.545489346785939944e+01,0.000000000000000000e+00
2.585262617829470244e+01,0.000000000000000000e+00
2.625035888873000900e+01,0.000000000000000000e+00
2.664809159916530845e+01,0.000000000000000000e+00
2.704582430960061146e+01,0.000000000000000000e+00
2.744355702003591446e+01,0.000000000000000000e+00
2.784128973047122102e+01,0.000000000000000000e+00
2.823902244090652047e+01,0.000000000000000000e+00
2.863675515134182348e+01,0.000000000000000000e+00
2.903448786177712648e+01,0.000000000000000000e+00
2.943222057221243304e+01,0.000000000000000000e+00
2.982995328264773605e+01,0.000000000000000000e+00
3.022768599308303550e+01,0.000000000000000000e+00
3.062541870351833850e+01,0.000000000000000000e+00
3.102315141395364506e+01,0.000000000000000000e+00
3.142088412438894807e+01,0.000000000000000000e+00
3.181861683482425107e+01,0.000000000000000000e+00
3.221634954525955408e+01,0.000000000000000000e+00
3.261408225569485353e+01,0.000000000000000000e+00
3.301181496613016009e+01,0.000000000000000000e+00
3.340954767656545954e+01,0.000000000000000000e+00
3.380728038700076610e+01,0.000000000000000000e+00
3.420501309743606555e+01,0.000000000000000000e+00
3.460274580787137211e+01,0.000000000000000000e+00
3.500047851830667867e+01,0.000000000000000000e+00
3.539821122874197812e+01,0.000000000000000000e+00
3.579594393917728468e+01,0.000000000000000000e+00
3.619367664961258413e+01,0.000000000000000000e+00
3.659140936004788358e+01,0.000000000000000000e+00
3.698914207048319014e+01,0.000000000000000000e+00
3.738687478091848959e+01,0.000000000000000000e+00
3.778460749135379615e+01,0.000000000000000000e+00
3.818234020178910271e+01,0.000000000000000000e+00
3.858007291222440216e+01,0.000000000000000000e+00
3.897780562265970872e+01,0.000000000000000000e+00
3.937553833309500817e+01,0.000000000000000000e+00


==> anc/figure4/oi_drde_mass_120_cs_1.06e-30.txt <==
0.000000000000000000e+00,0.000000000000000000e+00
3.977327104353031162e-01,0.000000000000000000e+00
7.954654208706062324e-01,0.000000000000000000e+00
1.193198131305909460e+00,0.000000000000000000e+00
1.590930841741212465e+00,0.000000000000000000e+00
1.988663552176515692e+00,0.000000000000000000e+00
2.386396262611818919e+00,0.000000000000000000e+00
2.784128973047121924e+00,0.000000000000000000e+00
3.181861683482424930e+00,0.000000000000000000e+00
3.579594393917727935e+00,0.000000000000000000e+00
3.977327104353031384e+00,0.000000000000000000e+00
4.375059814788334833e+00,0.000000000000000000e+00
4.772792525223637838e+00,0.000000000000000000e+00
5.170525235658940844e+00,0.000000000000000000e+00
5.568257946094243849e+00,0.000000000000000000e+00
5.965990656529546854e+00,0.000000000000000000e+00
6.363723366964849859e+00,0.000000000000000000e+00
6.761456077400152864e+00,0.000000000000000000e+00
7.159188787835455869e+00,0.000000000000000000e+00
7.556921498270758875e+00,0.000000000000000000e+00
7.954654208706062768e+00,0.000000000000000000e+00
8.352386919141364885e+00,0.000000000000000000e+00
8.750119629576669666e+00,0.000000000000000000e+00
9.147852340011970895e+00,0.000000000000000000e+00
9.545585050447275677e+00,0.000000000000000000e+00
9.943317760882576906e+00,0.000000000000000000e+00
1.034105047131788169e+01,0.000000000000000000e+00
1.073878318175318292e+01,0.000000000000000000e+00
1.113651589218848770e+01,9.950519645326163895e-16
1.153424860262379070e+01,2.339278730816301832e-01
1.193198131305909371e+01,1.040707860103682547e+00
1.232971402349439671e+01,5.574208021783894296e+00
1.272744673392969972e+01,1.840422519181085548e+01
1.312517944436500450e+01,8.777381446465022918e+01
1.352291215480030573e+01,2.719623784911401003e+02
1.392064486523561051e+01,5.022947589142029301e+02
1.431837757567091174e+01,8.182235387283773207e+02
1.471611028610621652e+01,1.197849481259561799e+03
1.511384299654151775e+01,1.685883746989154133e+03
1.551157570697682253e+01,2.060740609979284727e+03
1.590930841741212554e+01,2.258374856526535950e+03
1.630704112784742676e+01,2.150655517390150180e+03
1.670477383828272977e+01,1.603467634665091055e+03
1.710250654871803278e+01,1.103852895973045406e+03
1.750023925915333933e+01,6.677819259497566691e+02
1.789797196958864234e+01,3.555848714712544165e+02
1.829570468002394179e+01,1.948347973038937369e+02
1.869343739045924480e+01,8.685468461158994558e+01
1.909117010089455135e+01,3.828669800793243638e+01
1.948890281132985436e+01,1.033334376541329291e+01
1.988663552176515381e+01,3.801733044350527724e+00
2.028436823220046037e+01,4.519822349580264187e-01
2.068210094263576337e+01,1.438021249077182095e-01
2.107983365307106638e+01,1.400917507005020708e-04
2.147756636350636583e+01,0.000000000000000000e+00
2.187529907394167239e+01,0.000000000000000000e+00
2.227303178437697539e+01,0.000000000000000000e+00
2.267076449481227840e+01,0.000000000000000000e+00
2.306849720524758141e+01,0.000000000000000000e+00
2.346622991568288441e+01,0.000000000000000000e+00
2.386396262611818742e+01,0.000000000000000000e+00
2.426169533655349042e+01,0.000000000000000000e+00
2.465942804698879343e+01,0.000000000000000000e+00
2.505716075742409643e+01,0.000000000000000000e+00
2.545489346785939944e+01,0.000000000000000000e+00
2.585262617829470244e+01,0.000000000000000000e+00
2.625035888873000900e+01,0.000000000000000000e+00
2.664809159916530845e+01,0.000000000000000000e+00
2.704582430960061146e+01,0.000000000000000000e+00
2.744355702003591446e+01,0.000000000000000000e+00
2.784128973047122102e+01,0.000000000000000000e+00
2.823902244090652047e+01,0.000000000000000000e+00
2.863675515134182348e+01,0.000000000000000000e+00
2.903448786177712648e+01,0.000000000000000000e+00
2.943222057221243304e+01,0.000000000000000000e+00
2.982995328264773605e+01,0.000000000000000000e+00
3.022768599308303550e+01,0.000000000000000000e+00
3.062541870351833850e+01,0.000000000000000000e+00
3.102315141395364506e+01,0.000000000000000000e+00
3.142088412438894807e+01,0.000000000000000000e+00
3.181861683482425107e+01,0.000000000000000000e+00
3.221634954525955408e+01,0.000000000000000000e+00
3.261408225569485353e+01,0.000000000000000000e+00
3.301181496613016009e+01,0.000000000000000000e+00
3.340954767656545954e+01,0.000000000000000000e+00
3.380728038700076610e+01,0.000000000000000000e+00
3.420501309743606555e+01,0.000000000000000000e+00
3.460274580787137211e+01,0.000000000000000000e+00
3.500047851830667867e+01,0.000000000000000000e+00
3.539821122874197812e+01,0.000000000000000000e+00
3.579594393917728468e+01,0.000000000000000000e+00
3.619367664961258413e+01,0.000000000000000000e+00
3.659140936004788358e+01,0.000000000000000000e+00
3.698914207048319014e+01,0.000000000000000000e+00
3.738687478091848959e+01,0.000000000000000000e+00
3.778460749135379615e+01,0.000000000000000000e+00
3.818234020178910271e+01,0.000000000000000000e+00
3.858007291222440216e+01,0.000000000000000000e+00
3.897780562265970872e+01,0.000000000000000000e+00
3.937553833309500817e+01,0.000000000000000000e+00


==> anc/figure4/oi_drde_mass_134_cs_4.93e-31.txt <==
0.000000000000000000e+00,0.000000000000000000e+00
3.977327104353031162e-01,0.000000000000000000e+00
7.954654208706062324e-01,0.000000000000000000e+00
1.193198131305909460e+00,0.000000000000000000e+00
1.590930841741212465e+00,0.000000000000000000e+00
1.988663552176515692e+00,0.000000000000000000e+00
2.386396262611818919e+00,0.000000000000000000e+00
2.784128973047121924e+00,0.000000000000000000e+00
3.181861683482424930e+00,0.000000000000000000e+00
3.579594393917727935e+00,0.000000000000000000e+00
3.977327104353031384e+00,0.000000000000000000e+00
4.375059814788334833e+00,0.000000000000000000e+00
4.772792525223637838e+00,0.000000000000000000e+00
5.170525235658940844e+00,0.000000000000000000e+00
5.568257946094243849e+00,0.000000000000000000e+00
5.965990656529546854e+00,0.000000000000000000e+00
6.363723366964849859e+00,0.000000000000000000e+00
6.761456077400152864e+00,0.000000000000000000e+00
7.159188787835455869e+00,0.000000000000000000e+00
7.556921498270758875e+00,0.000000000000000000e+00
7.954654208706062768e+00,0.000000000000000000e+00
8.352386919141364885e+00,0.000000000000000000e+00
8.750119629576669666e+00,0.000000000000000000e+00
9.147852340011970895e+00,0.000000000000000000e+00
9.545585050447275677e+00,0.000000000000000000e+00
9.943317760882576906e+00,0.000000000000000000e+00
1.034105047131788169e+01,5.202593059155080669e-18
1.073878318175318292e+01,1.226327642715267438e-03
1.113651589218848770e+01,5.768928434086336744e-03
1.153424860262379070e+01,5.735376553729528704e-01
1.193198131305909371e+01,2.520553414001432291e+00
1.232971402349439671e+01,8.986275119914537868e+00
1.272744673392969972e+01,2.551083173888208933e+01
1.312517944436500450e+01,9.463376026129336083e+01
1.352291215480030573e+01,2.705692507932598119e+02
1.392064486523561051e+01,5.025277204318002191e+02
1.431837757567091174e+01,8.384454066351258916e+02
1.471611028610621652e+01,1.245945400369386334e+03
1.511384299654151775e+01,1.775265124818170989e+03
1.551157570697682253e+01,2.213846913741521803e+03
1.590930841741212554e+01,2.510306233247888031e+03
1.630704112784742676e+01,2.523024449286416257e+03
1.670477383828272977e+01,2.127355612378784372e+03
1.710250654871803278e+01,1.691442601716273202e+03
1.750023925915333933e+01,1.202560298412998463e+03
1.789797196958864234e+01,8.037432857262172092e+02
1.829570468002394179e+01,5.151356296222301125e+02
1.869343739045924480e+01,3.026197008320322084e+02
1.909117010089455135e+01,1.758747005959637590e+02
1.948890281132985436e+01,9.055890651215845821e+01
1.988663552176515381e+01,4.832477601191543215e+01
2.028436823220046037e+01,2.188399748014673563e+01
2.068210094263576337e+01,1.059523304128655496e+01
2.107983365307106638e+01,3.968849169339525584e+00
2.147756636350636583e+01,1.469124796135027555e+00
2.187529907394167239e+01,2.493234139967756557e-01
2.227303178437697539e+01,7.478218421233620572e-02
2.267076449481227840e+01,7.816376382002931066e-05
2.306849720524758141e+01,0.000000000000000000e+00
2.346622991568288441e+01,0.000000000000000000e+00
2.386396262611818742e+01,0.000000000000000000e+00
2.426169533655349042e+01,0.000000000000000000e+00
2.465942804698879343e+01,0.000000000000000000e+00
2.505716075742409643e+01,0.000000000000000000e+00
2.545489346785939944e+01,0.000000000000000000e+00
2.585262617829470244e+01,0.000000000000000000e+00
2.625035888873000900e+01,0.000000000000000000e+00
2.664809159916530845e+01,0.000000000000000000e+00
2.704582430960061146e+01,0.000000000000000000e+00
2.744355702003591446e+01,0.000000000000000000e+00
2.784128973047122102e+01,0.000000000000000000e+00
2.823902244090652047e+01,0.000000000000000000e+00
2.863675515134182348e+01,0.000000000000000000e+00
2.903448786177712648e+01,0.000000000000000000e+00
2.943222057221243304e+01,0.000000000000000000e+00
2.982995328264773605e+01,0.000000000000000000e+00
3.022768599308303550e+01,0.000000000000000000e+00
3.062541870351833850e+01,0.000000000000000000e+00
3.102315141395364506e+01,0.000000000000000000e+00
3.142088412438894807e+01,0.000000000000000000e+00
3.181861683482425107e+01,0.000000000000000000e+00
3.221634954525955408e+01,0.000000000000000000e+00
3.261408225569485353e+01,0.000000000000000000e+00
3.301181496613016009e+01,0.000000000000000000e+00
3.340954767656545954e+01,0.000000000000000000e+00
3.380728038700076610e+01,0.000000000000000000e+00
3.420501309743606555e+01,0.000000000000000000e+00
3.460274580787137211e+01,0.000000000000000000e+00
3.500047851830667867e+01,0.000000000000000000e+00
3.539821122874197812e+01,0.000000000000000000e+00
3.579594393917728468e+01,0.000000000000000000e+00
3.619367664961258413e+01,0.000000000000000000e+00
3.659140936004788358e+01,0.000000000000000000e+00
3.698914207048319014e+01,0.000000000000000000e+00
3.738687478091848959e+01,0.000000000000000000e+00
3.778460749135379615e+01,0.000000000000000000e+00
3.818234020178910271e+01,0.000000000000000000e+00
3.858007291222440216e+01,0.000000000000000000e+00
3.897780562265970872e+01,0.000000000000000000e+00
3.937553833309500817e+01,0.000000000000000000e+00


==> anc/figure4/oi_drde_mass_149_cs_2.49e-31.txt <==
0.000000000000000000e+00,0.000000000000000000e+00
3.977327104353031162e-01,0.000000000000000000e+00
7.954654208706062324e-01,0.000000000000000000e+00
1.193198131305909460e+00,0.000000000000000000e+00
1.590930841741212465e+00,0.000000000000000000e+00
1.988663552176515692e+00,0.000000000000000000e+00
2.386396262611818919e+00,0.000000000000000000e+00
2.784128973047121924e+00,0.000000000000000000e+00
3.181861683482424930e+00,0.000000000000000000e+00
3.579594393917727935e+00,0.000000000000000000e+00
3.977327104353031384e+00,0.000000000000000000e+00
4.375059814788334833e+00,0.000000000000000000e+00
4.772792525223637838e+00,0.000000000000000000e+00
5.170525235658940844e+00,0.000000000000000000e+00
5.568257946094243849e+00,0.000000000000000000e+00
5.965990656529546854e+00,0.000000000000000000e+00
6.363723366964849859e+00,0.000000000000000000e+00
6.761456077400152864e+00,0.000000000000000000e+00
7.159188787835455869e+00,0.000000000000000000e+00
7.556921498270758875e+00,0.000000000000000000e+00
7.954654208706062768e+00,0.000000000000000000e+00
8.352386919141364885e+00,0.000000000000000000e+00
8.750119629576669666e+00,0.000000000000000000e+00
9.147852340011970895e+00,0.000000000000000000e+00
9.545585050447275677e+00,0.000000000000000000e+00
9.943317760882576906e+00,0.000000000000000000e+00
1.034105047131788169e+01,6.243918350869855129e-17
1.073878318175318292e+01,1.471783317562102254e-02
1.113651589218848770e+01,6.923608613025626635e-02
1.153424860262379070e+01,9.572700974931055429e-01
1.193198131305909371e+01,3.886402621346035424e+00
1.232971402349439671e+01,1.214658817258515633e+01
1.272744673392969972e+01,3.227343236189888387e+01
1.312517944436500450e+01,1.009780907474159903e+02
1.352291215480030573e+01,2.683276746433388098e+02
1.392064486523561051e+01,5.032032651510224355e+02
1.431837757567091174e+01,8.634179225408828415e+02
1.471611028610621652e+01,1.302673207022122597e+03
1.511384299654151775e+01,1.876429233596286167e+03
1.551157570697682253e+01,2.381713355188003788e+03
1.590930841741212554e+01,2.779704534468046859e+03
1.630704112784742676e+01,2.920389160348377118e+03
1.670477383828272977e+01,2.690711393078610854e+03
1.710250654871803278e+01,2.354480385746757747e+03
1.750023925915333933e+01,1.877288800198915624e+03
1.789797196958864234e+01,1.429548491918963464e+03
1.829570468002394179e+01,1.017966808466807038e+03
1.869343739045924480e+01,6.967336956273225042e+02
1.909117010089455135e+01,4.774307673281228972e+02
1.948890281132985436e+01,3.102865931574173146e+02
1.988663552176515381e+01,1.973870664217947422e+02
2.028436823220046037e+01,1.191135138580899877e+02
2.068210094263576337e+01,7.409480480560922899e+01
2.107983365307106638e+01,4.272063551022348804e+01
2.147756636350636583e+01,2.343246375655813551e+01
2.187529907394167239e+01,1.183133749255338252e+01
2.227303178437697539e+01,6.518057418877213571e+00
2.267076449481227840e+01,3.179083361162385657e+00
2.306849720524758141e+01,1.326848833736884226e+00
2.346622991568288441e+01,4.089490800937422565e-01
2.386396262611818742e+01,1.403051460859876809e-01
2.426169533655349042e+01,2.475562503229643968e-02
2.465942804698879343e+01,6.814713848640328170e-03
2.505716075742409643e+01,1.413339750453496873e-04
2.545489346785939944e+01,3.476859511766990253e-05
2.585262617829470244e+01,4.117505091483257372e-08
2.625035888873000900e+01,0.000000000000000000e+00
2.664809159916530845e+01,0.000000000000000000e+00
2.704582430960061146e+01,0.000000000000000000e+00
2.744355702003591446e+01,0.000000000000000000e+00
2.784128973047122102e+01,0.000000000000000000e+00
2.823902244090652047e+01,0.000000000000000000e+00
2.863675515134182348e+01,0.000000000000000000e+00
2.903448786177712648e+01,0.000000000000000000e+00
2.943222057221243304e+01,0.000000000000000000e+00
2.982995328264773605e+01,0.000000000000000000e+00
3.022768599308303550e+01,0.000000000000000000e+00
3.062541870351833850e+01,0.000000000000000000e+00
3.102315141395364506e+01,0.000000000000000000e+00
3.142088412438894807e+01,0.000000000000000000e+00
3.181861683482425107e+01,0.000000000000000000e+00
3.221634954525955408e+01,0.000000000000000000e+00
3.261408225569485353e+01,0.000000000000000000e+00
3.301181496613016009e+01,0.000000000000000000e+00
3.340954767656545954e+01,0.000000000000000000e+00
3.380728038700076610e+01,0.000000000000000000e+00
3.420501309743606555e+01,0.000000000000000000e+00
3.460274580787137211e+01,0.000000000000000000e+00
3.500047851830667867e+01,0.000000000000000000e+00
3.539821122874197812e+01,0.000000000000000000e+00
3.579594393917728468e+01,0.000000000000000000e+00
3.619367664961258413e+01,0.000000000000000000e+00
3.659140936004788358e+01,0.000000000000000000e+00
3.698914207048319014e+01,0.000000000000000000e+00
3.738687478091848959e+01,0.000000000000000000e+00
3.778460749135379615e+01,0.000000000000000000e+00
3.818234020178910271e+01,0.000000000000000000e+00
3.858007291222440216e+01,0.000000000000000000e+00
3.897780562265970872e+01,0.000000000000000000e+00
3.937553833309500817e+01,0.000000000000000000e+00


==> anc/figure4/oi_drde_mass_167_cs_1.32e-31.txt <==
0.000000000000000000e+00,0.000000000000000000e+00
3.977327104353031162e-01,0.000000000000000000e+00
7.954654208706062324e-01,0.000000000000000000e+00
1.193198131305909460e+00,0.000000000000000000e+00
1.590930841741212465e+00,0.000000000000000000e+00
1.988663552176515692e+00,0.000000000000000000e+00
2.386396262611818919e+00,0.000000000000000000e+00
2.784128973047121924e+00,0.000000000000000000e+00
3.181861683482424930e+00,0.000000000000000000e+00
3.579594393917727935e+00,0.000000000000000000e+00
3.977327104353031384e+00,0.000000000000000000e+00
4.375059814788334833e+00,0.000000000000000000e+00
4.772792525223637838e+00,0.000000000000000000e+00
5.170525235658940844e+00,0.000000000000000000e+00
5.568257946094243849e+00,0.000000000000000000e+00
5.965990656529546854e+00,0.000000000000000000e+00
6.363723366964849859e+00,0.000000000000000000e+00
6.761456077400152864e+00,0.000000000000000000e+00
7.159188787835455869e+00,0.000000000000000000e+00
7.556921498270758875e+00,0.000000000000000000e+00
7.954654208706062768e+00,0.000000000000000000e+00
8.352386919141364885e+00,0.000000000000000000e+00
8.750119629576669666e+00,0.000000000000000000e+00
9.147852340011970895e+00,0.000000000000000000e+00
9.545585050447275677e+00,0.000000000000000000e+00
9.943317760882576906e+00,0.000000000000000000e+00
1.034105047131788169e+01,1.517213692285258140e-16
1.073878318175318292e+01,3.576295646420740715e-02
1.113651589218848770e+01,1.682372061486506754e-01
1.153424860262379070e+01,1.276072716816771813e+00
1.193198131305909371e+01,4.772293920799708822e+00
1.232971402349439671e+01,1.424904326456194070e+01
1.272744673392969972e+01,3.703803232332934670e+01
1.312517944436500450e+01,1.052526241039920052e+02
1.352291215480030573e+01,2.657084900047182145e+02
1.392064486523561051e+01,5.041708227446585511e+02
1.431837757567091174e+01,8.874503203276051408e+02
1.471611028610621652e+01,1.362872791247095847e+03
1.511384299654151775e+01,1.995093256004409568e+03
1.551157570697682253e+01,2.583237660733033408e+03
1.590930841741212554e+01,3.102241187801845626e+03
1.630704112784742676e+01,3.387215337781588460e+03
1.670477383828272977e+01,3.335302264318931520e+03
1.710250654871803278e+01,3.125505644398989261e+03
1.750023925915333933e+01,2.706629718369770217e+03
1.789797196958864234e+01,2.251409325551138409e+03
1.829570468002394179e+01,1.751939781195278556e+03
1.869343739045924480e+01,1.336141356376288741e+03
1.909117010089455135e+01,1.014812652846998390e+03
1.948890281132985436e+01,7.443282689558503762e+02
1.988663552176515381e+01,5.267259551359850320e+02
2.028436823220046037e+01,3.656745946187622280e+02
2.068210094263576337e+01,2.589659159110346991e+02
2.107983365307106638e+01,1.780591749681554177e+02
2.147756636350636583e+01,1.200142860078633049e+02
2.187529907394167239e+01,7.892378470539729562e+01
2.227303178437697539e+01,5.170466070311659479e+01
2.267076449481227840e+01,3.277636796565251842e+01
2.306849720524758141e+01,2.010101799235438946e+01
2.346622991568288441e+01,1.226864346229709746e+01
2.386396262611818742e+01,7.802642580316799581e+00
2.426169533655349042e+01,4.729128955198932616e+00
2.465942804698879343e+01,2.545186130502875343e+00
2.505716075742409643e+01,1.306903232849565999e+00
2.545489346785939944e+01,6.245630925554555013e-01
2.585262617829470244e+01,2.706267137440667159e-01
2.625035888873000900e+01,9.358570910567255707e-02
2.664809159916530845e+01,2.341963479238356668e-02
2.704582430960061146e+01,5.926703795689520528e-03
2.744355702003591446e+01,3.337078830017144258e-04
2.784128973047122102e+01,7.377508841208734792e-05
2.823902244090652047e+01,9.474896497075137234e-08
2.863675515134182348e+01,0.000000000000000000e+00
2.903448786177712648e+01,0.000000000000000000e+00
2.943222057221243304e+01,0.000000000000000000e+00
2.982995328264773605e+01,0.000000000000000000e+00
3.022768599308303550e+01,0.000000000000000000e+00
3.062541870351833850e+01,0.000000000000000000e+00
3.102315141395364506e+01,0.000000000000000000e+00
3.142088412438894807e+01,0.000000000000000000e+00
3.181861683482425107e+01,0.000000000000000000e+00
3.221634954525955408e+01,0.000000000000000000e+00
3.261408225569485353e+01,0.000000000000000000e+00
3.301181496613016009e+01,0.000000000000000000e+00
3.340954767656545954e+01,0.000000000000000000e+00
3.380728038700076610e+01,0.000000000000000000e+00
3.420501309743606555e+01,0.000000000000000000e+00
3.460274580787137211e+01,0.000000000000000000e+00
3.500047851830667867e+01,0.000000000000000000e+00
3.539821122874197812e+01,0.000000000000000000e+00
3.579594393917728468e+01,0.000000000000000000e+00
3.619367664961258413e+01,0.000000000000000000e+00
3.659140936004788358e+01,0.000000000000000000e+00
3.698914207048319014e+01,0.000000000000000000e+00
3.738687478091848959e+01,0.000000000000000000e+00
3.778460749135379615e+01,0.000000000000000000e+00
3.818234020178910271e+01,0.000000000000000000e+00
3.858007291222440216e+01,0.000000000000000000e+00
3.897780562265970872e+01,0.000000000000000000e+00
3.937553833309500817e+01,0.000000000000000000e+00


==> anc/figure4/oi_drde_mass_186_cs_4.94e-32.txt <==
0.000000000000000000e+00,0.000000000000000000e+00
3.977327104353031162e-01,0.000000000000000000e+00
7.954654208706062324e-01,0.000000000000000000e+00
1.193198131305909460e+00,0.000000000000000000e+00
1.590930841741212465e+00,0.000000000000000000e+00
1.988663552176515692e+00,0.000000000000000000e+00
2.386396262611818919e+00,0.000000000000000000e+00
2.784128973047121924e+00,0.000000000000000000e+00
3.181861683482424930e+00,0.000000000000000000e+00
3.579594393917727935e+00,0.000000000000000000e+00
3.977327104353031384e+00,0.000000000000000000e+00
4.375059814788334833e+00,0.000000000000000000e+00
4.772792525223637838e+00,0.000000000000000000e+00
5.170525235658940844e+00,0.000000000000000000e+00
5.568257946094243849e+00,0.000000000000000000e+00
5.965990656529546854e+00,0.000000000000000000e+00
6.363723366964849859e+00,0.000000000000000000e+00
6.761456077400152864e+00,0.000000000000000000e+00
7.159188787835455869e+00,0.000000000000000000e+00
7.556921498270758875e+00,0.000000000000000000e+00
7.954654208706062768e+00,0.000000000000000000e+00
8.352386919141364885e+00,0.000000000000000000e+00
8.750119629576669666e+00,0.000000000000000000e+00
9.147852340011970895e+00,0.000000000000000000e+00
9.545585050447275677e+00,0.000000000000000000e+00
9.943317760882576906e+00,0.000000000000000000e+00
1.034105047131788169e+01,1.598499297564782559e-16
1.073878318175318292e+01,3.767897764010371547e-02
1.113651589218848770e+01,1.772506122376300841e-01
1.153424860262379070e+01,9.943877428813506780e-01
1.193198131305909371e+01,3.470649793958638707e+00
1.232971402349439671e+01,1.024637948226194162e+01
1.272744673392969972e+01,2.659249452030015703e+01
1.312517944436500450e+01,7.228541842504816373e+01
1.352291215480030573e+01,1.775688684322388156e+02
1.392064486523561051e+01,3.425689486430534885e+02
1.431837757567091174e+01,6.184440766204046440e+02
1.471611028610621652e+01,9.707884007767763705e+02
1.511384299654151775e+01,1.453269228752997833e+03
1.551157570697682253e+01,1.926180709254523208e+03
1.590930841741212554e+01,2.383977944859525905e+03
1.630704112784742676e+01,2.698146901100487412e+03
1.670477383828272977e+01,2.805533357047257141e+03
1.710250654871803278e+01,2.773218926175037268e+03
1.750023925915333933e+01,2.555811920196505525e+03
1.789797196958864234e+01,2.271702333303146133e+03
1.829570468002394179e+01,1.906189599113368558e+03
1.869343739045924480e+01,1.577290596410391800e+03
1.909117010089455135e+01,1.289788923603423882e+03
1.948890281132985436e+01,1.026961307099027863e+03
1.988663552176515381e+01,7.898006607922837929e+02
2.028436823220046037e+01,6.033064099050845925e+02
2.068210094263576337e+01,4.655189504027138128e+02
2.107983365307106638e+01,3.541105764114166732e+02
2.147756636350636583e+01,2.660811561041120967e+02
2.187529907394167239e+01,1.968992980913751296e+02
2.227303178437697539e+01,1.431393622785566890e+02
2.267076449481227840e+01,1.031557394372100163e+02
2.306849720524758141e+01,7.356803869451147193e+01
2.346622991568288441e+01,5.334678241019992129e+01
2.386396262611818742e+01,3.963742059760537728e+01
2.426169533655349042e+01,2.865136672491528103e+01
2.465942804698879343e+01,1.940510940917314642e+01
2.505716075742409643e+01,1.329521105868446007e+01
2.545489346785939944e+01,9.029938968801152654e+00
2.585262617829470244e+01,6.061134695120681037e+00
2.625035888873000900e+01,3.790893327109436495e+00
2.664809159916530845e+01,2.374711652859184507e+00
2.704582430960061146e+01,1.379871129184525369e+00
2.744355702003591446e+01,7.978219536175489290e-01
2.784128973047122102e+01,4.015424512676901703e-01
2.823902244090652047e+01,2.111859411560047806e-01
2.863675515134182348e+01,1.051227153262263292e-01
2.903448786177712648e+01,5.458370926824537145e-02
2.943222057221243304e+01,2.461819801682170461e-02
2.982995328264773605e+01,1.093274763321091733e-02
3.022768599308303550e+01,2.688212929641771703e-03
3.062541870351833850e+01,4.808655486490997556e-04
3.102315141395364506e+01,8.350241629488838713e-05
3.142088412438894807e+01,1.174157473587528038e-07
3.181861683482425107e+01,0.000000000000000000e+00
3.221634954525955408e+01,0.000000000000000000e+00
3.261408225569485353e+01,0.000000000000000000e+00
3.301181496613016009e+01,0.000000000000000000e+00
3.340954767656545954e+01,0.000000000000000000e+00
3.380728038700076610e+01,0.000000000000000000e+00
3.420501309743606555e+01,0.000000000000000000e+00
3.460274580787137211e+01,0.000000000000000000e+00
3.500047851830667867e+01,0.000000000000000000e+00
3.539821122874197812e+01,0.000000000000000000e+00
3.579594393917728468e+01,0.000000000000000000e+00
3.619367664961258413e+01,0.000000000000000000e+00
3.659140936004788358e+01,0.000000000000000000e+00
3.698914207048319014e+01,0.000000000000000000e+00
3.738687478091848959e+01,0.000000000000000000e+00
3.778460749135379615e+01,0.000000000000000000e+00
3.818234020178910271e+01,0.000000000000000000e+00
3.858007291222440216e+01,0.000000000000000000e+00
3.897780562265970872e+01,0.000000000000000000e+00
3.937553833309500817e+01,0.000000000000000000e+00


==> anc/figure4/oi_drde_mass_207_cs_1.00e-32.txt <==
0.000000000000000000e+00,0.000000000000000000e+00
3.977327104353031162e-01,0.000000000000000000e+00
7.954654208706062324e-01,0.000000000000000000e+00
1.193198131305909460e+00,0.000000000000000000e+00
1.590930841741212465e+00,0.000000000000000000e+00
1.988663552176515692e+00,0.000000000000000000e+00
2.386396262611818919e+00,0.000000000000000000e+00
2.784128973047121924e+00,0.000000000000000000e+00
3.181861683482424930e+00,0.000000000000000000e+00
3.579594393917727935e+00,0.000000000000000000e+00
3.977327104353031384e+00,0.000000000000000000e+00
4.375059814788334833e+00,0.000000000000000000e+00
4.772792525223637838e+00,0.000000000000000000e+00
5.170525235658940844e+00,0.000000000000000000e+00
5.568257946094243849e+00,0.000000000000000000e+00
5.965990656529546854e+00,0.000000000000000000e+00
6.363723366964849859e+00,0.000000000000000000e+00
6.761456077400152864e+00,0.000000000000000000e+00
7.159188787835455869e+00,0.000000000000000000e+00
7.556921498270758875e+00,0.000000000000000000e+00
7.954654208706062768e+00,0.000000000000000000e+00
8.352386919141364885e+00,0.000000000000000000e+00
8.750119629576669666e+00,0.000000000000000000e+00
9.147852340011970895e+00,0.000000000000000000e+00
9.545585050447275677e+00,0.000000000000000000e+00
9.943317760882576906e+00,0.000000000000000000e+00
1.034105047131788169e+01,6.644486637273899136e-17
1.073878318175318292e+01,1.566203149524155250e-02
1.113651589218848770e+01,7.367781307478593611e-02
1.153424860262379070e+01,3.551770696462637766e-01
1.193198131305909371e+01,1.183899774468020194e+00
1.232971402349439671e+01,3.517642015958222235e+00
1.272744673392969972e+01,9.201517577363755862e+00
1.312517944436500450e+01,2.466170223389291749e+01
1.352291215480030573e+01,5.997310319767709785e+01
1.392064486523561051e+01,1.180612589240230506e+02
1.431837757567091174e+01,2.184419741530446970e+02
1.471611028610621652e+01,3.511686549349375355e+02
1.511384299654151775e+01,5.389473094773292132e+02
1.551157570697682253e+01,7.322980774765006799e+02
1.590930841741212554e+01,9.343093470704542369e+02
1.630704112784742676e+01,1.093418425474288370e+03
1.670477383828272977e+01,1.190747261620241488e+03
1.710250654871803278e+01,1.229546031325613285e+03
1.750023925915333933e+01,1.190772100396512315e+03
1.789797196958864234e+01,1.115802357806148621e+03
1.829570468002394179e+01,9.966373762830829719e+02
1.869343739045924480e+01,8.782215862071403762e+02
1.909117010089455135e+01,7.606927854344352227e+02
1.948890281132985436e+01,6.457288109238551215e+02
1.988663552176515381e+01,5.334359632177090589e+02
2.028436823220046037e+01,4.385684787745640278e+02
2.068210094263576337e+01,3.604577570054669877e+02
2.107983365307106638e+01,2.940142065479225266e+02
2.147756636350636583e+01,2.379148976555528350e+02
2.187529907394167239e+01,1.909014911443330220e+02
2.227303178437697539e+01,1.513233187277678269e+02
2.267076449481227840e+01,1.195412956424295032e+02
2.306849720524758141e+01,9.364341364010417124e+01
2.346622991568288441e+01,7.433799604112851966e+01
2.386396262611818742e+01,5.961694526254014193e+01
2.426169533655349042e+01,4.698786060283286048e+01
2.465942804698879343e+01,3.569552696947178561e+01
2.505716075742409643e+01,2.756277931903533585e+01
2.545489346785939944e+01,2.128859234875523043e+01
2.585262617829470244e+01,1.634489484810724491e+01
2.625035888873000900e+01,1.211811324772898679e+01
2.664809159916530845e+01,9.021991217615683567e+00
2.704582430960061146e+01,6.483789770735294944e+00
2.744355702003591446e+01,4.744474119183048622e+00
2.784128973047122102e+01,3.364825020368916952e+00
2.823902244090652047e+01,2.417824122858491798e+00
2.863675515134182348e+01,1.647940804368123846e+00
2.903448786177712648e+01,1.181645840972183059e+00
2.943222057221243304e+01,8.279756999588678834e-01
2.982995328264773605e+01,5.748798082307574608e-01
3.022768599308303550e+01,3.554029626105094097e-01
3.062541870351833850e+01,2.357590281284231426e-01
3.102315141395364506e+01,1.460684431828509766e-01
3.142088412438894807e+01,9.384632268169162961e-02
3.181861683482425107e+01,5.162960954223878157e-02
3.221634954525955408e+01,3.135102524393602874e-02
3.261408225569485353e+01,1.624899829068951126e-02
3.301181496613016009e+01,8.971602322007629290e-03
3.340954767656545954e+01,3.307695564450258922e-03
3.380728038700076610e+01,1.477645724685392077e-03
3.420501309743606555e+01,3.299541628516534193e-04
3.460274580787137211e+01,1.014087829050638602e-04
3.500047851830667867e+01,1.157907806938696254e-05
3.539821122874197812e+01,8.816254055597580124e-07
3.579594393917728468e+01,7.280123777330961223e-08
3.619367664961258413e+01,1.087789895074767301e-10
3.659140936004788358e+01,0.000000000000000000e+00
3.698914207048319014e+01,0.000000000000000000e+00
3.738687478091848959e+01,0.000000000000000000e+00
3.778460749135379615e+01,0.000000000000000000e+00
3.818234020178910271e+01,0.000000000000000000e+00
3.858007291222440216e+01,0.000000000000000000e+00
3.897780562265970872e+01,0.000000000000000000e+00
3.937553833309500817e+01,0.000000000000000000e+00


==> anc/figure4/oi_drde_mass_231_cs_1.76e-33.txt <==
0.000000000000000000e+00,0.000000000000000000e+00
3.977327104353031162e-01,0.000000000000000000e+00
7.954654208706062324e-01,0.000000000000000000e+00
1.193198131305909460e+00,0.000000000000000000e+00
1.590930841741212465e+00,0.000000000000000000e+00
1.988663552176515692e+00,0.000000000000000000e+00
2.386396262611818919e+00,0.000000000000000000e+00
2.784128973047121924e+00,0.000000000000000000e+00
3.181861683482424930e+00,0.000000000000000000e+00
3.579594393917727935e+00,0.000000000000000000e+00
3.977327104353031384e+00,0.000000000000000000e+00
4.375059814788334833e+00,0.000000000000000000e+00
4.772792525223637838e+00,0.000000000000000000e+00
5.170525235658940844e+00,0.000000000000000000e+00
5.568257946094243849e+00,0.000000000000000000e+00
5.965990656529546854e+00,0.000000000000000000e+00
6.363723366964849859e+00,0.000000000000000000e+00
6.761456077400152864e+00,0.000000000000000000e+00
7.159188787835455869e+00,0.000000000000000000e+00
7.556921498270758875e+00,0.000000000000000000e+00
7.954654208706062768e+00,0.000000000000000000e+00
8.352386919141364885e+00,0.000000000000000000e+00
8.750119629576669666e+00,0.000000000000000000e+00
9.147852340011970895e+00,0.000000000000000000e+00
9.545585050447275677e+00,0.000000000000000000e+00
9.943317760882576906e+00,0.000000000000000000e+00
1.034105047131788169e+01,1.911031981686749871e-17
1.073878318175318292e+01,4.504583231108985619e-03
1.113651589218848770e+01,2.119059978792004958e-02
1.153424860262379070e+01,9.461015022998961466e-02
1.193198131305909371e+01,3.069461365736665392e-01
1.232971402349439671e+01,9.258717551535485812e-01
1.272744673392969972e+01,2.449865731959690152e+00
1.312517944436500450e+01,6.573900881782963168e+00
1.352291215480030573e+01,1.597741505929414174e+01
1.392064486523561051e+01,3.209859301408984322e+01
1.431837757567091174e+01,6.069398413368362100e+01
1.471611028610621652e+01,9.978623356612018824e+01
1.511384299654151775e+01,1.567452388278723276e+02
1.551157570697682253e+01,2.179308999856438334e+02
1.590930841741212554e+01,2.857115033445043082e+02
1.630704112784742676e+01,3.440646396041954063e+02
1.670477383828272977e+01,3.888371060739065115e+02
1.710250654871803278e+01,4.156440103162213973e+02
1.750023925915333933e+01,4.186348775901828958e+02
1.789797196958864234e+01,4.087481398364593588e+02
1.829570468002394179e+01,3.831341130398284349e+02
1.869343739045924480e+01,3.538663412635295344e+02
1.909117010089455135e+01,3.204898460741321742e+02
1.948890281132985436e+01,2.857227671362235242e+02
1.988663552176515381e+01,2.495107511682537904e+02
2.028436823220046037e+01,2.167726310234586720e+02
2.068210094263576337e+01,1.873768349254605425e+02
2.107983365307106638e+01,1.612812654143098428e+02
2.147756636350636583e+01,1.381128794093947363e+02
2.187529907394167239e+01,1.177918129907054521e+02
2.227303178437697539e+01,9.980103492467863191e+01
2.267076449481227840e+01,8.444483077889078970e+01
2.306849720524758141e+01,7.107720978381522059e+01
2.346622991568288441e+01,6.034216005252788761e+01
2.386396262611818742e+01,5.143805051186139821e+01
2.426169533655349042e+01,4.335930297426594393e+01
2.465942804698879343e+01,3.580794029463099548e+01
2.505716075742409643e+01,2.989776509384408953e+01
2.545489346785939944e+01,2.495309410114023763e+01
2.585262617829470244e+01,2.077487358463289979e+01
2.625035888873000900e+01,1.700970974797840185e+01
2.664809159916530845e+01,1.392455192648122697e+01
2.704582430960061146e+01,1.117495165764262843e+01
2.744355702003591446e+01,9.077052680008195651e+00
2.784128973047122102e+01,7.272622078610931240e+00
2.823902244090652047e+01,5.872952467941273014e+00
2.863675515134182348e+01,4.639006083151540949e+00
2.903448786177712648e+01,3.717346892662844571e+00
2.943222057221243304e+01,2.911547481766976642e+00
2.982995328264773605e+01,2.303834128550658278e+00
3.022768599308303550e+01,1.762381999561693835e+00
3.062541870351833850e+01,1.382355359204141099e+00
3.102315141395364506e+01,1.050757159619107650e+00
3.142088412438894807e+01,8.100978613747740198e-01
3.181861683482425107e+01,5.937314340433303972e-01
3.221634954525955408e+01,4.486270679867950806e-01
3.261408225569485353e+01,3.203405491234039837e-01
3.301181496613016009e+01,2.400857900662707045e-01
3.340954767656545954e+01,1.697399251987755930e-01
3.380728038700076610e+01,1.269962567303652146e-01
3.420501309743606555e+01,8.916573217693378461e-02
3.460274580787137211e+01,6.264111400011154740e-02
3.500047851830667867e+01,3.782353940367544354e-02
3.539821122874197812e+01,2.681157692611050788e-02
3.579594393917728468e+01,1.752902918442780442e-02
3.619367664961258413e+01,1.176093067637482004e-02
3.659140936004788358e+01,6.346248738341761508e-03
3.698914207048319014e+01,3.981145064429964138e-03
3.738687478091848959e+01,1.850943182622471908e-03
3.778460749135379615e+01,1.224588897760972095e-03
3.818234020178910271e+01,6.800876280826506767e-04
3.858007291222440216e+01,3.717265012824839585e-04
3.897780562265970872e+01,7.110128883210960595e-05
3.937553833309500817e+01,3.725124500852848656e-05


==> anc/figure4/oi_drde_mass_258_cs_4.01e-34.txt <==
0.000000000000000000e+00,0.000000000000000000e+00
3.977327104353031162e-01,0.000000000000000000e+00
7.954654208706062324e-01,0.000000000000000000e+00
1.193198131305909460e+00,0.000000000000000000e+00
1.590930841741212465e+00,0.000000000000000000e+00
1.988663552176515692e+00,0.000000000000000000e+00
2.386396262611818919e+00,0.000000000000000000e+00
2.784128973047121924e+00,0.000000000000000000e+00
3.181861683482424930e+00,0.000000000000000000e+00
3.579594393917727935e+00,0.000000000000000000e+00
3.977327104353031384e+00,0.000000000000000000e+00
4.375059814788334833e+00,0.000000000000000000e+00
4.772792525223637838e+00,0.000000000000000000e+00
5.170525235658940844e+00,0.000000000000000000e+00
5.568257946094243849e+00,0.000000000000000000e+00
5.965990656529546854e+00,0.000000000000000000e+00
6.363723366964849859e+00,0.000000000000000000e+00
6.761456077400152864e+00,0.000000000000000000e+00
7.159188787835455869e+00,0.000000000000000000e+00
7.556921498270758875e+00,0.000000000000000000e+00
7.954654208706062768e+00,0.000000000000000000e+00
8.352386919141364885e+00,0.000000000000000000e+00
8.750119629576669666e+00,0.000000000000000000e+00
9.147852340011970895e+00,0.000000000000000000e+00
9.545585050447275677e+00,0.000000000000000000e+00
9.943317760882576906e+00,0.000000000000000000e+00
1.034105047131788169e+01,6.090626359801985102e-18
1.073878318175318292e+01,1.435650142448090553e-03
1.113651589218848770e+01,6.753629812851339766e-03
1.153424860262379070e+01,2.907558762794782911e-02
1.193198131305909371e+01,9.303281411235124476e-02
1.232971402349439671e+01,2.857948350218065814e-01
1.272744673392969972e+01,7.652791198523650751e-01
1.312517944436500450e+01,2.069075632497570982e+00
1.352291215480030573e+01,5.046668633092576961e+00
1.392064486523561051e+01,1.032569851969369523e+01
1.431837757567091174e+01,1.987848276073029652e+01
1.471611028610621652e+01,3.331646335768773071e+01
1.511384299654151775e+01,5.336783580458931198e+01
1.551157570697682253e+01,7.564445249708239771e+01
1.590930841741212554e+01,1.013961617738737431e+02
1.630704112784742676e+01,1.249122790653170085e+02
1.670477383828272977e+01,1.452059432845081517e+02
1.710250654871803278e+01,1.593414776039377898e+02
1.750023925915333933e+01,1.653120488811526059e+02
1.789797196958864234e+01,1.663955600660491712e+02
1.829570468002394179e+01,1.615097047574347471e+02
1.869343739045924480e+01,1.542565200939292254e+02
1.909117010089455135e+01,1.443372558465663076e+02
1.948890281132985436e+01,1.332723444298126481e+02
1.988663552176515381e+01,1.210163562740368235e+02
2.028436823220046037e+01,1.092559239627299092e+02
2.068210094263576337e+01,9.797313507599962179e+01
2.107983365307106638e+01,8.765195188674151439e+01
2.147756636350636583e+01,7.818409292543371691e+01
2.187529907394167239e+01,6.960263156339070179e+01
2.227303178437697539e+01,6.174665740135120728e+01
2.267076449481227840e+01,5.474905151327794073e+01
2.306849720524758141e+01,4.839936999293111342e+01
2.346622991568288441e+01,4.306378632694804764e+01
2.386396262611818742e+01,3.843358876468892049e+01
2.426169533655349042e+01,3.403573873525359517e+01
2.465942804698879343e+01,2.978622099871116902e+01
2.505716075742409643e+01,2.625919947519775732e+01
2.545489346785939944e+01,2.315727481527249054e+01
2.585262617829470244e+01,2.041966786614380069e+01
2.625035888873000900e+01,1.787842063243058277e+01
2.664809159916530845e+01,1.561709700067485684e+01
2.704582430960061146e+01,1.349388977215845564e+01
2.744355702003591446e+01,1.175587968475726264e+01
2.784128973047122102e+01,1.019136131001683587e+01
2.823902244090652047e+01,8.879647036220401191e+00
2.863675515134182348e+01,7.671444592732378887e+00
2.903448786177712648e+01,6.635284850427168202e+00
2.943222057221243304e+01,5.662947789979793534e+00
2.982995328264773605e+01,4.865296264467956711e+00
3.022768599308303550e+01,4.126095262881158909e+00
3.062541870351833850e+01,3.528353533868353598e+00
3.102315141395364506e+01,2.973050126455326403e+00
3.142088412438894807e+01,2.526578751815098389e+00
3.181861683482425107e+01,2.109185842358626495e+00
3.221634954525955408e+01,1.766241124319525513e+00
3.261408225569485353e+01,1.440864948507233567e+00
3.301181496613016009e+01,1.205007562801036380e+00
3.340954767656545954e+01,9.876218813213047953e-01
3.380728038700076610e+01,8.204383928234961765e-01
3.420501309743606555e+01,6.621906921027992388e-01
3.460274580787137211e+01,5.422830024318979758e-01
3.500047851830667867e+01,4.281658811721792413e-01
3.539821122874197812e+01,3.493589174821321031e-01
3.579594393917728468e+01,2.749749534384746119e-01
3.619367664961258413e+01,2.207268728677838077e-01
3.659140936004788358e+01,1.685045077291170423e-01
3.698914207048319014e+01,1.327197922886251824e-01
3.738687478091848959e+01,9.820121613725107945e-02
3.778460749135379615e+01,7.837023161944994820e-02
3.818234020178910271e+01,5.933876112798268376e-02
3.858007291222440216e+01,4.646061380614462805e-02
3.897780562265970872e+01,3.378410893421981281e-02
3.937553833309500817e+01,2.532512831149595633e-02


==> anc/figure4/oi_drde_mass_288_cs_1.27e-34.txt <==
0.000000000000000000e+00,0.000000000000000000e+00
3.977327104353031162e-01,0.000000000000000000e+00
7.954654208706062324e-01,0.000000000000000000e+00
1.193198131305909460e+00,0.000000000000000000e+00
1.590930841741212465e+00,0.000000000000000000e+00
1.988663552176515692e+00,0.000000000000000000e+00
2.386396262611818919e+00,0.000000000000000000e+00
2.784128973047121924e+00,0.000000000000000000e+00
3.181861683482424930e+00,0.000000000000000000e+00
3.579594393917727935e+00,0.000000000000000000e+00
3.977327104353031384e+00,0.000000000000000000e+00
4.375059814788334833e+00,0.000000000000000000e+00
4.772792525223637838e+00,0.000000000000000000e+00
5.170525235658940844e+00,0.000000000000000000e+00
5.568257946094243849e+00,0.000000000000000000e+00
5.965990656529546854e+00,0.000000000000000000e+00
6.363723366964849859e+00,0.000000000000000000e+00
6.761456077400152864e+00,0.000000000000000000e+00
7.159188787835455869e+00,0.000000000000000000e+00
7.556921498270758875e+00,0.000000000000000000e+00
7.954654208706062768e+00,0.000000000000000000e+00
8.352386919141364885e+00,0.000000000000000000e+00
8.750119629576669666e+00,0.000000000000000000e+00
9.147852340011970895e+00,0.000000000000000000e+00
9.545585050447275677e+00,0.000000000000000000e+00
9.943317760882576906e+00,0.000000000000000000e+00
1.034105047131788169e+01,2.366367039655786477e-18
1.073878318175318292e+01,5.577874879976625882e-04
1.113651589218848770e+01,2.623961156548055944e-03
1.153424860262379070e+01,1.113999202231795438e-02
1.193198131305909371e+01,3.544884433497903081e-02
1.232971402349439671e+01,1.109590939366920104e-01
1.272744673392969972e+01,3.004456715747984563e-01
1.312517944436500450e+01,8.200659084588483028e-01
1.352291215480030573e+01,2.010035757761013286e+00
1.392064486523561051e+01,4.176837586589069673e+00
1.431837757567091174e+01,8.157656056973550562e+00
1.471611028610621652e+01,1.389059454764712065e+01
1.511384299654151775e+01,2.260612176837567944e+01
1.551157570697682253e+01,3.254585378129605999e+01
1.590930841741212554e+01,4.439809055075397737e+01
1.630704112784742676e+01,5.567246525670687163e+01
1.670477383828272977e+01,6.611283672629240016e+01
1.710250654871803278e+01,7.400269082708913970e+01
1.750023925915333933e+01,7.851035211103679501e+01
1.789797196958864234e+01,8.082426357682932405e+01
1.829570468002394179e+01,8.045831405190689622e+01
1.869343739045924480e+01,7.871583084664315777e+01
1.909117010089455135e+01,7.542235679810404747e+01
1.948890281132985436e+01,7.140224006211876429e+01
1.988663552176515381e+01,6.662653971007318887e+01
2.028436823220046037e+01,6.177582478838314728e+01
2.068210094263576337e+01,5.685362058017916098e+01
2.107983365307106638e+01,5.225292041080084005e+01
2.147756636350636583e+01,4.793771433587936315e+01
2.187529907394167239e+01,4.392617571378251284e+01
2.227303178437697539e+01,4.016318435828024036e+01
2.267076449481227840e+01,3.670969933350284720e+01
2.306849720524758141e+01,3.348984975362921546e+01
2.346622991568288441e+01,3.071426059546485021e+01
2.386396262611818742e+01,2.824772667097331080e+01
2.426169533655349042e+01,2.582031652286973511e+01
2.465942804698879343e+01,2.341775130658994541e+01
2.505716075742409643e+01,2.135444819594939503e+01
2.545489346785939944e+01,1.949078703673534463e+01
2.585262617829470244e+01,1.780703781650005624e+01
2.625035888873000900e+01,1.622026381036606324e+01
2.664809159916530845e+01,1.473202309725244419e+01
2.704582430960061146e+01,1.329238312001842992e+01
2.744355702003591446e+01,1.207323618852619340e+01
2.784128973047122102e+01,1.095341546623524209e+01
2.823902244090652047e+01,9.978517555090798297e+00
2.863675515134182348e+01,9.062959038604661899e+00
2.903448786177712648e+01,8.218174595726351228e+00
2.943222057221243304e+01,7.399637200860750497e+00
2.982995328264773605e+01,6.684878509771491117e+00
3.022768599308303550e+01,6.004849770814519871e+00
3.062541870351833850e+01,5.418456917255053185e+00
3.102315141395364506e+01,4.860156792777116763e+00
3.142088412438894807e+01,4.385256927018945206e+00
3.181861683482425107e+01,3.932642131586385759e+00
3.221634954525955408e+01,3.510886044884876434e+00
3.261408225569485353e+01,3.096408696509846958e+00
3.301181496613016009e+01,2.773879478391872322e+00
3.340954767656545954e+01,2.470326438551241122e+00
3.380728038700076610e+01,2.209872764134530154e+00
3.420501309743606555e+01,1.957089791484315278e+00
3.460274580787137211e+01,1.734136426540770826e+00
3.500047851830667867e+01,1.515688125961900390e+00
3.539821122874197812e+01,1.339927256768196795e+00
3.579594393917728468e+01,1.169513942949133023e+00
3.619367664961258413e+01,1.027566842901336042e+00
3.659140936004788358e+01,8.884836454334185118e-01
3.698914207048319014e+01,7.743020267393744271e-01
3.738687478091848959e+01,6.620385202241004796e-01
3.778460749135379615e+01,5.771948557789701173e-01
3.818234020178910271e+01,4.938438166774337112e-01
3.858007291222440216e+01,4.250481472829402141e-01
3.897780562265970872e+01,3.567294708370015721e-01
3.937553833309500817e+01,3.057368374021379731e-01


==> anc/figure4/oi_drde_mass_321_cs_5.05e-35.txt <==
0.000000000000000000e+00,0.000000000000000000e+00
3.977327104353031162e-01,0.000000000000000000e+00
7.954654208706062324e-01,0.000000000000000000e+00
1.193198131305909460e+00,0.000000000000000000e+00
1.590930841741212465e+00,0.000000000000000000e+00
1.988663552176515692e+00,0.000000000000000000e+00
2.386396262611818919e+00,0.000000000000000000e+00
2.784128973047121924e+00,0.000000000000000000e+00
3.181861683482424930e+00,0.000000000000000000e+00
3.579594393917727935e+00,0.000000000000000000e+00
3.977327104353031384e+00,0.000000000000000000e+00
4.375059814788334833e+00,0.000000000000000000e+00
4.772792525223637838e+00,0.000000000000000000e+00
5.170525235658940844e+00,0.000000000000000000e+00
5.568257946094243849e+00,0.000000000000000000e+00
5.965990656529546854e+00,0.000000000000000000e+00
6.363723366964849859e+00,0.000000000000000000e+00
6.761456077400152864e+00,0.000000000000000000e+00
7.159188787835455869e+00,0.000000000000000000e+00
7.556921498270758875e+00,0.000000000000000000e+00
7.954654208706062768e+00,0.000000000000000000e+00
8.352386919141364885e+00,0.000000000000000000e+00
8.750119629576669666e+00,0.000000000000000000e+00
9.147852340011970895e+00,0.000000000000000000e+00
9.545585050447275677e+00,0.000000000000000000e+00
9.943317760882576906e+00,0.000000000000000000e+00
1.034105047131788169e+01,1.050100007875310989e-18
1.073878318175318292e+01,2.475240044014037177e-04
1.113651589218848770e+01,1.164410078817032816e-03
1.153424860262379070e+01,4.934180589226263951e-03
1.193198131305909371e+01,1.568938905488640595e-02
1.232971402349439671e+01,4.999037136964671474e-02
1.272744673392969972e+01,1.367055062570366741e-01
1.312517944436500450e+01,3.766886578175608347e-01
1.352291215480030573e+01,9.278892382067983613e-01
1.392064486523561051e+01,1.952853499567968276e+00
1.431837757567091174e+01,3.857631955668054946e+00
1.471611028610621652e+01,6.653538903461417853e+00
1.511384299654151775e+01,1.096643819708187984e+01
1.551157570697682253e+01,1.598627176721109677e+01
1.590930841741212554e+01,2.211072837963369153e+01
1.630704112784742676e+01,2.811098812657228763e+01
1.670477383828272977e+01,3.393127878532285280e+01
1.710250654871803278e+01,3.856314163192033106e+01
1.750023925915333933e+01,4.161884287842176633e+01
1.789797196958864234e+01,4.358038230577276551e+01
1.829570468002394179e+01,4.420519779959265350e+01
1.869343739045924480e+01,4.402621396184271418e+01
1.909117010089455135e+01,4.294134591225205355e+01
1.948890281132985436e+01,4.140881019397777862e+01
1.988663552176515381e+01,3.941073208580903753e+01
2.028436823220046037e+01,3.725512686884557922e+01
2.068210094263576337e+01,3.494842257809786901e+01
2.107983365307106638e+01,3.275730311362315916e+01
2.147756636350636583e+01,3.066892710852817316e+01
2.187529907394167239e+01,2.868423414636686175e+01
2.227303178437697539e+01,2.678439999295711260e+01
2.267076449481227840e+01,2.500012700613703487e+01
2.306849720524758141e+01,2.330309315117411373e+01
2.346622991568288441e+01,2.181879462840962702e+01
2.386396262611818742e+01,2.048250602152271327e+01
2.426169533655349042e+01,1.912465586095322223e+01
2.465942804698879343e+01,1.775289260980862949e+01
2.505716075742409643e+01,1.654800068600896878e+01
2.545489346785939944e+01,1.544132294372878178e+01
2.585262617829470244e+01,1.442777793581301182e+01
2.625035888873000900e+01,1.346443605098842511e+01
2.664809159916530845e+01,1.252343389355799275e+01
2.704582430960061146e+01,1.159343408227030103e+01
2.744355702003591446e+01,1.079291789187703188e+01
2.784128973047122102e+01,1.005074025325386167e+01
2.823902244090652047e+01,9.391603258989235314e+00
2.863675515134182348e+01,8.766466953555417163e+00
2.903448786177712648e+01,8.161320373636916869e+00
2.943222057221243304e+01,7.563578878223220059e+00
2.982995328264773605e+01,7.020499533098743861e+00
3.022768599308303550e+01,6.495715928399077299e+00
3.062541870351833850e+01,6.027274640303706299e+00
3.102315141395364506e+01,5.575738283902363257e+00
3.142088412438894807e+01,5.183467214906737119e+00
3.181861683482425107e+01,4.807033330374281377e+00
3.221634954525955408e+01,4.427264562332505982e+00
3.261408225569485353e+01,4.046703110346814292e+00
3.301181496613016009e+01,3.743220816792953265e+00
3.340954767656545954e+01,3.455648100321026206e+00
3.380728038700076610e+01,3.195878206422253509e+00
3.420501309743606555e+01,2.941055624765323895e+00
3.460274580787137211e+01,2.692178074801855114e+00
3.500047851830667867e+01,2.444197617433963909e+00
3.539821122874197812e+01,2.234477941046483895e+00
3.579594393917728468e+01,2.029551872277689739e+00
3.619367664961258413e+01,1.843523363837319851e+00
3.659140936004788358e+01,1.659395895415416877e+00
3.698914207048319014e+01,1.495904907974813680e+00
3.738687478091848959e+01,1.334003556431720527e+00
3.778460749135379615e+01,1.197603000955635988e+00
3.818234020178910271e+01,1.062590621243658662e+00
3.858007291222440216e+01,9.429772774163983629e-01
3.897780562265970872e+01,8.238685829301946040e-01
3.937553833309500817e+01,7.281884085864372969e-01


==> anc/figure4/oi_drde_mass_359_cs_2.54e-35.txt <==
0.000000000000000000e+00,0.000000000000000000e+00
3.977327104353031162e-01,0.000000000000000000e+00
7.954654208706062324e-01,0.000000000000000000e+00
1.193198131305909460e+00,0.000000000000000000e+00
1.590930841741212465e+00,0.000000000000000000e+00
1.988663552176515692e+00,0.000000000000000000e+00
2.386396262611818919e+00,0.000000000000000000e+00
2.784128973047121924e+00,0.000000000000000000e+00
3.181861683482424930e+00,0.000000000000000000e+00
3.579594393917727935e+00,0.000000000000000000e+00
3.977327104353031384e+00,0.000000000000000000e+00
4.375059814788334833e+00,0.000000000000000000e+00
4.772792525223637838e+00,0.000000000000000000e+00
5.170525235658940844e+00,0.000000000000000000e+00
5.568257946094243849e+00,0.000000000000000000e+00
5.965990656529546854e+00,0.000000000000000000e+00
6.363723366964849859e+00,0.000000000000000000e+00
6.761456077400152864e+00,0.000000000000000000e+00
7.159188787835455869e+00,0.000000000000000000e+00
7.556921498270758875e+00,0.000000000000000000e+00
7.954654208706062768e+00,0.000000000000000000e+00
8.352386919141364885e+00,0.000000000000000000e+00
8.750119629576669666e+00,0.000000000000000000e+00
9.147852340011970895e+00,0.000000000000000000e+00
9.545585050447275677e+00,0.000000000000000000e+00
9.943317760882576906e+00,0.000000000000000000e+00
1.034105047131788169e+01,5.451331500292622002e-19
1.073878318175318292e+01,1.284958948816769346e-04
1.113651589218848770e+01,6.044743638043297874e-04
1.153424860262379070e+01,2.572043232482479867e-03
1.193198131305909371e+01,8.191852886199904593e-03
1.232971402349439671e+01,2.652189980597420213e-02
1.272744673392969972e+01,7.314575712209837877e-02
1.312517944436500450e+01,2.032899128174844305e-01
1.352291215480030573e+01,5.030260101361836433e-01
1.392064486523561051e+01,1.069604318784339592e+00
1.431837757567091174e+01,2.131734827517306474e+00
1.471611028610621652e+01,3.714852390295097173e+00
1.511384299654151775e+01,6.184881228615033422e+00
1.551157570697682253e+01,9.105589600203567002e+00
1.590930841741212554e+01,1.273059513673560517e+01
1.630704112784742676e+01,1.636074945566020844e+01
1.670477383828272977e+01,1.999758478374876347e+01
1.710250654871803278e+01,2.299680320823188495e+01
1.750023925915333933e+01,2.515027337490242942e+01
1.789797196958864234e+01,2.668107583802680693e+01
1.829570468002394179e+01,2.745112307057798517e+01
1.869343739045924480e+01,2.771242098971324808e+01
1.909117010089455135e+01,2.740027687963497627e+01
1.948890281132985436e+01,2.679354807674193850e+01
1.988663552176515381e+01,2.588045174452041763e+01
2.028436823220046037e+01,2.482287481975799537e+01
2.068210094263576337e+01,2.362660807889026060e+01
2.107983365307106638e+01,2.247669712895732275e+01
2.147756636350636583e+01,2.136805706741924027e+01
2.187529907394167239e+01,2.029234504060049105e+01
2.227303178437697539e+01,1.924357587028191219e+01
2.267076449481227840e+01,1.824004797248903742e+01
2.306849720524758141e+01,1.727067829675044663e+01
2.346622991568288441e+01,1.641763562622473316e+01
2.386396262611818742e+01,1.564553696672156136e+01
2.426169533655349042e+01,1.483548885516778171e+01
2.465942804698879343e+01,1.400107751121151267e+01
2.505716075742409643e+01,1.325686320898279646e+01
2.545489346785939944e+01,1.256574657031910114e+01
2.585262617829470244e+01,1.192784466273617205e+01
2.625035888873000900e+01,1.131862999074538578e+01
2.664809159916530845e+01,1.070126434169313256e+01
2.704582430960061146e+01,1.007985677135085290e+01
2.744355702003591446e+01,9.541216245281312069e+00
2.784128973047122102e+01,9.039872316891921500e+00
2.823902244090652047e+01,8.589205406671965193e+00
2.863675515134182348e+01,8.159287145393285812e+00
2.903448786177712648e+01,7.725910761759045009e+00
2.943222057221243304e+01,7.291240605327772073e+00
2.982995328264773605e+01,6.883234591002973524e+00
3.022768599308303550e+01,6.484155388135286024e+00
3.062541870351833850e+01,6.118644377996588446e+00
3.102315141395364506e+01,5.763205958743180979e+00
3.142088412438894807e+01,5.451203279081732411e+00
3.181861683482425107e+01,5.150808583806002261e+00
3.221634954525955408e+01,4.826918694011208544e+00
3.261408225569485353e+01,4.497477406580648207e+00
3.301181496613016009e+01,4.231330685939871827e+00
3.340954767656545954e+01,3.978249777613923399e+00
3.380728038700076610e+01,3.741098115348368225e+00
3.420501309743606555e+01,3.506779919754043906e+00
3.460274580787137211e+01,3.259622117125214213e+00
3.500047851830667867e+01,3.010523818679502472e+00
3.539821122874197812e+01,2.794016471690787373e+00
3.579594393917728468e+01,2.581592879447327515e+00
3.619367664961258413e+01,2.377707702384843635e+00
3.659140936004788358e+01,2.174681174840547015e+00
3.698914207048319014e+01,1.986483559751736516e+00
3.738687478091848959e+01,1.799428279954311982e+00
3.778460749135379615e+01,1.633151250461244652e+00
3.818234020178910271e+01,1.468005329782189339e+00
3.858007291222440216e+01,1.316846654481689471e+00
3.897780562265970872e+01,1.166146367937831885e+00
3.937553833309500817e+01,1.040961643914013246e+00


==> anc/figure4/recon_energies_low_drde.txt <==
9.844000000000001360e-02,0.000000000000000000e+00
2.953200000000000269e-01,0.000000000000000000e+00
4.922000000000000819e-01,0.000000000000000000e+00
6.890800000000001369e-01,0.000000000000000000e+00
8.859600000000000808e-01,0.000000000000000000e+00
1.082840000000000025e+00,0.000000000000000000e+00
1.279720000000000191e+00,0.000000000000000000e+00
1.476600000000000357e+00,0.000000000000000000e+00
1.673480000000000079e+00,0.000000000000000000e+00
1.870360000000000245e+00,0.000000000000000000e+00
2.067240000000000411e+00,0.000000000000000000e+00
2.264120000000000132e+00,0.000000000000000000e+00
2.461000000000000298e+00,0.000000000000000000e+00
2.657880000000000464e+00,0.000000000000000000e+00
2.854760000000000630e+00,0.000000000000000000e+00
3.051640000000000352e+00,0.000000000000000000e+00
3.248520000000000518e+00,0.000000000000000000e+00
3.445400000000000240e+00,0.000000000000000000e+00
3.642280000000000406e+00,0.000000000000000000e+00
3.839160000000000572e+00,0.000000000000000000e+00
4.036040000000000738e+00,0.000000000000000000e+00
4.232920000000000904e+00,0.000000000000000000e+00
4.429800000000000182e+00,0.000000000000000000e+00
4.626680000000000348e+00,0.000000000000000000e+00
4.823560000000000514e+00,0.000000000000000000e+00
5.020440000000000680e+00,0.000000000000000000e+00
5.217320000000000846e+00,0.000000000000000000e+00
5.414200000000001012e+00,0.000000000000000000e+00
5.611080000000001178e+00,0.000000000000000000e+00
5.807960000000000456e+00,0.000000000000000000e+00
6.004840000000000622e+00,0.000000000000000000e+00
6.201720000000000788e+00,0.000000000000000000e+00
6.398600000000000954e+00,0.000000000000000000e+00
6.595480000000001120e+00,0.000000000000000000e+00
6.792360000000001286e+00,0.000000000000000000e+00
6.989240000000000563e+00,0.000000000000000000e+00
7.186120000000000729e+00,0.000000000000000000e+00
7.383000000000000895e+00,0.000000000000000000e+00
7.579880000000001061e+00,0.000000000000000000e+00
7.776760000000001227e+00,0.000000000000000000e+00
7.973640000000001393e+00,0.000000000000000000e+00
8.170520000000001559e+00,0.000000000000000000e+00
8.367400000000001725e+00,0.000000000000000000e+00
8.564280000000001891e+00,0.000000000000000000e+00
8.761160000000000281e+00,0.000000000000000000e+00
8.958040000000000447e+00,0.000000000000000000e+00
9.154920000000000613e+00,0.000000000000000000e+00
9.351800000000000779e+00,0.000000000000000000e+00
9.548680000000000945e+00,0.000000000000000000e+00
9.745560000000001111e+00,0.000000000000000000e+00
9.942440000000001277e+00,0.000000000000000000e+00
1.013932000000000144e+01,0.000000000000000000e+00
1.033620000000000161e+01,0.000000000000000000e+00
1.053308000000000177e+01,0.000000000000000000e+00
1.072996000000000194e+01,0.000000000000000000e+00
1.092684000000000211e+01,0.000000000000000000e+00
1.112372000000000227e+01,5.791462958158802854e-01
1.132060000000000244e+01,5.791462958158802854e-01
1.151748000000000083e+01,1.158292591631760571e+00
1.171436000000000099e+01,5.791462958158802854e-01
1.191124000000000116e+01,4.633170366527042283e+00
1.210812000000000133e+01,6.949755549790563869e+00
1.230500000000000149e+01,1.447865739539700591e+01
1.250188000000000166e+01,2.374499812845108693e+01
1.269876000000000182e+01,4.111938700292749616e+01
1.289564000000000199e+01,5.675633698995626730e+01
1.309252000000000216e+01,1.013506017677790396e+02
1.328940000000000232e+01,1.604235239409988480e+02
1.348628000000000249e+01,2.293419331430885961e+02
1.368316000000000265e+01,3.359048515732105216e+02
1.388004000000000104e+01,5.084904477263428930e+02
1.407692000000000121e+01,6.978712864581357280e+02
1.427380000000000138e+01,8.750900529777950396e+02
1.447068000000000154e+01,1.139180763869836483e+03
1.466756000000000171e+01,1.477981346922126249e+03
1.486444000000000187e+01,1.827206563299102299e+03
1.506132000000000204e+01,2.182223242634237067e+03
1.525820000000000221e+01,2.570251260830876618e+03
1.545508000000000237e+01,2.900364649445928535e+03
1.565196000000000254e+01,3.196887552903659071e+03
1.584884000000000270e+01,3.527000941518710988e+03
1.604572000000000287e+01,3.585494717396114993e+03
1.624260000000000304e+01,3.737231046899875764e+03
1.643948000000000320e+01,3.889546522699451543e+03
1.663636000000000337e+01,3.805570309806148998e+03
1.683324000000000353e+01,3.683370441388998188e+03
1.703012000000000370e+01,3.544375330393187141e+03
1.722700000000000387e+01,3.406538511989007930e+03
1.742388000000000403e+01,3.198624991791106822e+03
1.762076000000000420e+01,2.916580745728773309e+03
1.781764000000000081e+01,2.676814179260998571e+03
1.801452000000000098e+01,2.443997368343014841e+03
1.821140000000000114e+01,2.151528488955995272e+03
1.840828000000000131e+01,1.949406431716252882e+03
1.860516000000000147e+01,1.788982907775254034e+03
1.880204000000000164e+01,1.520259026516685708e+03
1.899892000000000181e+01,1.388213671070664986e+03
1.919580000000000197e+01,1.245743682299958664e+03
1.939268000000000214e+01,1.087057597246407113e+03
1.958956000000000230e+01,9.526956566171229497e+02
1.978644000000000247e+01,8.003801808175464885e+02
1.998332000000000264e+01,7.476778678983014288e+02
2.018020000000000280e+01,6.526978753844970242e+02
2.037708000000000297e+01,5.762505643368008350e+02
2.057396000000000313e+01,4.592630125819930527e+02
2.077084000000000330e+01,4.401511848200690338e+02
2.096772000000000347e+01,3.845531404217445015e+02
2.116460000000000363e+01,3.017352201200736204e+02
2.136148000000000380e+01,2.704613201460160781e+02
2.155836000000000396e+01,2.525077849757237800e+02
2.175524000000000413e+01,1.980680331690310538e+02
2.195212000000000430e+01,1.667941331949735115e+02
2.214900000000000446e+01,1.644775480117099846e+02
2.234588000000000463e+01,1.384159646999953850e+02
2.254276000000000479e+01,1.268330387836777788e+02
2.273964000000000141e+01,1.019297480635949285e+02
2.293652000000000157e+01,9.671743140125201421e+01
2.313340000000000174e+01,8.108048141422324306e+01
2.333028000000000191e+01,7.876389623095971615e+01
2.352716000000000207e+01,6.254779994811507038e+01
2.372404000000000224e+01,5.617719069414037847e+01
2.392092000000000240e+01,5.617719069414037847e+01
2.411780000000000257e+01,5.212316662342922058e+01
2.431468000000000274e+01,3.127389997405753519e+01
2.451156000000000290e+01,3.706536293221633827e+01
2.470844000000000307e+01,2.664072960753049557e+01
2.490532000000000323e+01,2.606158331171461029e+01
2.510220000000000340e+01,3.416963145313693673e+01
2.529908000000000357e+01,2.027012035355581077e+01
2.549596000000000373e+01,2.084926664937168894e+01
2.569284000000000390e+01,1.505780369121288764e+01
2.588972000000000406e+01,1.505780369121288764e+01
2.608660000000000423e+01,1.505780369121288764e+01
2.628348000000000440e+01,1.563694998702876759e+01
2.648036000000000456e+01,1.274121850794936606e+01
2.667724000000000473e+01,1.042463332468584447e+01
2.687412000000000489e+01,1.505780369121288764e+01
2.707100000000000506e+01,8.687194437238202838e+00
2.726788000000000523e+01,1.158292591631760615e+01
2.746476000000000539e+01,8.687194437238202838e+00
2.766164000000000556e+01,8.687194437238202838e+00
2.785852000000000217e+01,9.266340733054084566e+00
2.805540000000000234e+01,9.845487028869964519e+00
2.825228000000000250e+01,1.274121850794936606e+01
2.844916000000000267e+01,1.100377962050172620e+01
2.864604000000000283e+01,6.949755549790563869e+00
2.884292000000000300e+01,4.633170366527042283e+00
2.903980000000000317e+01,4.054024070711161443e+00
2.923668000000000333e+01,6.370609253974683028e+00
2.943356000000000350e+01,4.633170366527042283e+00
2.963044000000000366e+01,5.212316662342922235e+00
2.982732000000000383e+01,4.633170366527042283e+00
3.002420000000000400e+01,4.633170366527042283e+00
3.022108000000000416e+01,4.633170366527042283e+00
3.041796000000000433e+01,7.528901845606443821e+00
3.061484000000000449e+01,2.895731479079401538e+00
3.081172000000000466e+01,7.528901845606443821e+00
3.100860000000000483e+01,3.474877774895281934e+00
3.120548000000000499e+01,4.633170366527042283e+00
3.140236000000000516e+01,3.474877774895281934e+00
3.159924000000000532e+01,2.895731479079401538e+00
3.179612000000000549e+01,6.370609253974683028e+00
3.199300000000000566e+01,5.212316662342922235e+00
3.218988000000000227e+01,2.316585183263521142e+00
3.238676000000000954e+01,5.791462958158803076e+00
3.258364000000000260e+01,4.633170366527042283e+00
3.278052000000000987e+01,6.370609253974683028e+00
3.297740000000000293e+01,2.316585183263521142e+00
3.317428000000001020e+01,1.737438887447640967e+00
3.337116000000000327e+01,6.370609253974683028e+00
3.356804000000001054e+01,3.474877774895281934e+00
3.376492000000000360e+01,2.316585183263521142e+00
3.396180000000001087e+01,4.633170366527042283e+00
3.415868000000000393e+01,4.054024070711161443e+00
3.435556000000001120e+01,2.895731479079401538e+00
3.455244000000000426e+01,5.791462958158803076e+00
3.474932000000001153e+01,4.054024070711161443e+00
3.494620000000000459e+01,2.316585183263521142e+00
3.514308000000001186e+01,4.633170366527042283e+00
3.533996000000000492e+01,2.895731479079401538e+00
3.553683999999999799e+01,2.316585183263521142e+00
3.573372000000000526e+01,1.737438887447640967e+00
3.593059999999999832e+01,2.895731479079401538e+00
3.612748000000000559e+01,3.474877774895281934e+00
3.632435999999999865e+01,2.895731479079401538e+00
3.652124000000000592e+01,4.054024070711161443e+00
3.671811999999999898e+01,1.737438887447640967e+00
3.691500000000000625e+01,5.791462958158802854e-01
3.711187999999999931e+01,2.316585183263521142e+00
3.730876000000000658e+01,1.737438887447640967e+00
3.750563999999999965e+01,4.054024070711161443e+00
3.770252000000000692e+01,3.474877774895281934e+00
3.789939999999999998e+01,3.474877774895281934e+00
3.809628000000000725e+01,1.158292591631760571e+00
3.829316000000000031e+01,4.054024070711161443e+00
3.849004000000000758e+01,3.474877774895281934e+00
3.868692000000000064e+01,1.737438887447640967e+00
3.888380000000000791e+01,2.316585183263521142e+00
3.908068000000000097e+01,2.895731479079401538e+00
3.927756000000000824e+01,1.737438887447640967e+00

